Symplectic structure in open string field theory I: Rolling tachyons

We discuss a new formula for the symplectic structure on the phase space of open string field theory. Revisiting the setup of Cho, Mazel, and Yin, we use the formula to compute the energy of rolling tachyon solutions on unstable D-branes. An important aspect of the analysis is dealing with the singular ultraviolet behavior of string vertices in Lorentzian signature, a feature we refer to as transgressive locality. This forces us to carry out computations in momentum space, where time and causality are somewhat obscure. Nevertheless the symplectic structure appears to be sensible, giving results in agreement with boundary state computations. As further confirmation of our methods, we study the symplectic structure for rolling tachyons in scalar effective field theory, where vertices show similar high energy behavior to string field theory but the physics is that of local field theory. This model gives interesting insight into the runaway oscillations of the rolling tachyon.

==> anc/rolling_tachyons.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    444879,       9239]
NotebookOptionsPosition[    437127,       9115]
NotebookOutlinePosition[    437518,       9131]
CellTagsIndexPosition[    437475,       9128]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Rolling Tachyons", "Title",
 CellChangeTimes->{{3.969884621031187*^9, 3.969884626721621*^9}, 
   3.969884661352551*^9},ExpressionUUID->"19d9fd9c-f6ac-4ebc-8f9c-\
490a5dd47b66"],

Cell[TextData[{
 "This is the Mathematica notebook accompanying the paper ",
 StyleBox["\[OpenCurlyDoubleQuote]Symplectic structure in open string field \
theory I: Rolling tachyons\[CloseCurlyDoubleQuote] (",
  FontSlant->"Italic"],
 Cell[BoxData[
  TemplateBox[{"\"2511.03777\"", "https://arxiv.org/abs/2511.03777"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.979396205740897*^9},ExpressionUUID->
  "ad12d9c9-65a3-4482-b61a-48cb928702ec"],
 ") by Vin\[IAcute]cius Bernardes, Theodore Erler, and Atakan Hilmi F\
\[DotlessI]rat. \n\nIt computes the moduli integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "1"], TraditionalForm]],ExpressionUUID->
  "4b19d55d-f7cf-4617-a6f5-83cf4b39747f"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["I", "2"], "=", 
     RowBox[{"-", 
      SubscriptBox["I", "3"]}]}], ","}], TraditionalForm]],ExpressionUUID->
  "44d646cd-5eca-4f02-b13d-23b42da2b364"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "4"], TraditionalForm]],ExpressionUUID->
  "db0607d4-e537-4bd1-87bf-6d99d7d99894"],
 " relevant for the evaluation of the energy of the rolling tachyon solution \
to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "3c78f9c0-8774-4ee4-8c3c-34e25bb93d18"],
 "  using the open string field theory symplectic form based on ",
 Cell[BoxData[
  TemplateBox[{"\"2506.20706\"", "https://arxiv.org/abs/2506.20706"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.9698834636515102`*^9},ExpressionUUID->
  "4218a7e3-c1d1-4dc2-aa23-5aece800de98"],
 ". \n\nIf you find this document useful please consider citing us, thanks."
}], "Text",
 CellFrame->1.5,
 CellFrameColor->GrayLevel[0],
 CellChangeTimes->{{3.969830044090564*^9, 3.969830125834444*^9}, {
   3.969830231626445*^9, 3.969830233523014*^9}, {3.969835181628837*^9, 
   3.9698351817560177`*^9}, {3.969880187127647*^9, 3.9698801881176167`*^9}, {
   3.96988021836871*^9, 3.969880326134766*^9}, {3.969880367127507*^9, 
   3.969880423274467*^9}, {3.96988046431415*^9, 3.969880563348309*^9}, {
   3.9698805985382633`*^9, 3.969880630880645*^9}, {3.969880682925313*^9, 
   3.969880714871006*^9}, {3.969880748361182*^9, 3.969880762411627*^9}, {
   3.969883422730554*^9, 3.9698834702900743`*^9}, {3.9698852842602654`*^9, 
   3.969885286318416*^9}, {3.970776910576192*^9, 3.970776913611147*^9}, 
   3.9713574360282383`*^9, {3.9793960840685797`*^9, 3.97939615177916*^9}, {
   3.979396209172627*^9, 
   3.9793962170708838`*^9}},ExpressionUUID->"9088e785-9199-4402-87d7-\
1d3fa05ae9f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "maximum", " ", "size", " ", "of", " ", "the", " ", 
     "truncated", " ", 
     RowBox[{"matrices", ".", " ", "Choose"}]}], " ", ">", " ", "25."}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxSize", " ", "=", " ", "100"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "step", " ", "size", " ", "for", " ", "the", " ", "moduli", " ", 
     RowBox[{"integrals", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"stepSize", " ", "=", " ", "0.001"}], ";"}], " "}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969821245619746*^9, 3.969821264062933*^9}, {
   3.969821357220909*^9, 3.969821359242044*^9}, {3.96982141347225*^9, 
   3.969821444971532*^9}, 3.969826724403221*^9, {3.969826780141548*^9, 
   3.969826781157358*^9}, {3.9698293121923103`*^9, 3.969829325593101*^9}, {
   3.96983148207943*^9, 3.969831482676379*^9}, {3.969831776701236*^9, 
   3.96983180585565*^9}, {3.969831875612034*^9, 3.9698319178801517`*^9}, 
   3.969832055930275*^9, {3.969832318387097*^9, 3.969832318968927*^9}, {
   3.969832387809359*^9, 3.969832408295574*^9}, {3.969832782687098*^9, 
   3.9698327843086443`*^9}, {3.969833183386552*^9, 3.969833184004352*^9}, {
   3.969881131221537*^9, 3.969881131478675*^9}, {3.969881577476306*^9, 
   3.969881577764208*^9}, {3.969882019170754*^9, 3.969882019838314*^9}, {
   3.969882525434249*^9, 3.9698825259723387`*^9}, {3.969896950041917*^9, 
   3.9698969501476727`*^9}, 3.9698994555591497`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"d8d9ff26-933b-47b1-b4db-c2cec8846a17"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["N", "Subtitle"],
 StyleBox["eumann Coefficients", "Subtitle"]
}], "Section",
 CellChangeTimes->{{3.9698042845773706`*^9, 3.969804292009521*^9}, 
   3.969808818723854*^9},ExpressionUUID->"ae5e5336-9ed0-441f-9c8d-\
ec6641a04f79"],

Cell[TextData[{
 "This code computes the Neumann coefficients following the implementation \
described in ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "93058aae-ff6e-4661-872f-49dbc1d7cd0b"],
 ". We adopt the conventions outlined in our paper and in ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0207132\"", "https://arxiv.org/abs/hep-th/0207132"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}},
  ExpressionUUID->"0e6550e5-951b-4910-b160-904f95a0b84e"],
 "."
}], "Text",
 CellFrame->1.5,
 CellChangeTimes->{{3.9698044049155903`*^9, 3.969804411594389*^9}, {
   3.969804520914472*^9, 3.9698045391105947`*^9}, {3.969804682382147*^9, 
   3.969804682816409*^9}, 3.969804757980665*^9, 3.969804790535623*^9, 
   3.969804832444227*^9, {3.96980701865497*^9, 3.9698070331556387`*^9}, {
   3.969811748321105*^9, 3.969811774699102*^9}, {3.9698145850108747`*^9, 
   3.9698146032750998`*^9}, {3.969814793949*^9, 3.9698147943268337`*^9}, {
   3.969815083419353*^9, 3.969815086354437*^9}, {3.969829382450121*^9, 
   3.969829403579661*^9}, {3.96983046646247*^9, 3.969830474262825*^9}, {
   3.969883485572044*^9, 3.969883508234881*^9}, {3.9698852969993563`*^9, 
   3.969885297337249*^9}},ExpressionUUID->"66b0faf0-2f87-4818-bf33-\
88c8a345dd7a"],

Cell[TextData[{
 "The overall normalization of the 3-vertex, see equation (129) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "16c98673-cbbb-4557-9d83-f550decfddd1"],
 ":"
}], "Text",
 CellChangeTimes->{{3.969804841967407*^9, 3.969804868325575*^9}, {
  3.969806587487877*^9, 3.96980658791149*^9}, {3.969821288321557*^9, 
  3.969821288581394*^9}, {3.9698821667815*^9, 3.9698821865312357`*^9}, {
  3.9698826478612003`*^9, 
  3.969882650699401*^9}},ExpressionUUID->"ae14266f-8bff-4b15-9f09-\
9a732716f825"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "=", 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"3", 
        SqrtBox["3"]}], "4"], ")"}], "3"]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.969882189679687*^9, 3.969882191574026*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"85eaaae8-6c16-47b9-955e-b85bc88f6614"],

Cell[TextData[{
 "The following implements equation (192) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "952c366e-cd22-42e9-927a-ee76f7feec14"],
 ":"
}], "Text",
 CellChangeTimes->{{3.969804841967407*^9, 3.969804868325575*^9}, {
  3.969806587487877*^9, 3.96980658791149*^9}, {3.969821288321557*^9, 
  3.969821288581394*^9}},ExpressionUUID->"93fc1dac-9c5d-4236-a8ca-\
76168516fbb5"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"F", ",", "A", ",", "B", ",", "Norder"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Norder", " ", "=", 
    RowBox[{"3", "*", "maxSize"}]}], ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"x_", ",", "n_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"x", ",", "n"}], "]"}], "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"\[ImaginaryI]", " ", "x"}]}], 
        RowBox[{"1", "-", 
         RowBox[{"\[ImaginaryI]", " ", "x"}]}]], ")"}], "n"]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "[", "i", "]"}], "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"x", ",", 
         FractionBox["1", "3"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "Norder", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"x", ",", 
           FractionBox["1", "3"]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", "Im"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "Norder", ",", "2"}], "}"}]}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "i", "]"}], "=", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"x", ",", 
         FractionBox["2", "3"]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", "Norder", ",", "2"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"F", "[", 
         RowBox[{"x", ",", 
          FractionBox["2", "3"]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}], "//", "Im"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "Norder", ",", "2"}], "}"}]}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969804930485832*^9, 3.9698050266782217`*^9}, {
  3.969805458382183*^9, 3.969805473763604*^9}, {3.9698069531730747`*^9, 
  3.969806953327787*^9}, {3.969814612226349*^9, 3.9698146124688463`*^9}, {
  3.969814779648039*^9, 3.969814780282645*^9}, {3.969814849794739*^9, 
  3.9698148502026043`*^9}, {3.969814915245838*^9, 3.969814916441307*^9}, {
  3.969814960679018*^9, 3.969814965092976*^9}, {3.9698212271944647`*^9, 
  3.969821237025268*^9}, {3.9698212685517883`*^9, 3.969821318614204*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"83ce996f-bbb4-437b-8a02-506f4a494ca0"],

Cell[TextData[{
 "The following implements equation (193) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "852f28ee-5e48-425d-945f-6bac1d17a0e5"],
 ":"
}], "Text",
 CellChangeTimes->{{3.969805089641088*^9, 3.969805096111013*^9}, {
  3.9698065957898417`*^9, 
  3.969806596173562*^9}},ExpressionUUID->"e3b3f0a0-7a60-4515-80ad-\
28f92c2b69cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"N0", ",", "N1", ",", "N2"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N0", "[", 
    RowBox[{"s_", ",", "n_", ",", "m_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"N0", "[", 
     RowBox[{"s", ",", "n", ",", "m"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "n"], 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"s", " ", "m"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", "n", "]"}], 
        RowBox[{"B", "[", "m", "]"}]}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"B", "[", "n", "]"}], 
        RowBox[{"A", "[", "m", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N1", "[", 
    RowBox[{"s_", ",", "n_", ",", "m_", ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"N1", "[", 
     RowBox[{"s", ",", "n", ",", "m", ",", "\[Sigma]"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"n", "+", "1"}]], 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"s", " ", "\[Sigma]", " ", "m"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", "n", "]"}], 
        RowBox[{"B", "[", "m", "]"}]}], "+", 
       RowBox[{"s", " ", "\[Sigma]", " ", 
        RowBox[{"B", "[", "n", "]"}], 
        RowBox[{"A", "[", "m", "]"}]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"N2", "[", 
    RowBox[{"s_", ",", "n_", ",", "m_", ",", "\[Sigma]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"N2", "[", 
     RowBox[{"s", ",", "n", ",", "m", ",", "\[Sigma]"}], "]"}], "=", 
    RowBox[{"\[Sigma]", " ", 
     FractionBox[
      SqrtBox["3"], 
      RowBox[{"6", 
       RowBox[{"(", 
        RowBox[{"n", "+", 
         RowBox[{"s", " ", "\[Sigma]", " ", "m"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "[", "n", "]"}], 
        RowBox[{"B", "[", "m", "]"}]}], "-", 
       RowBox[{"s", " ", "\[Sigma]", " ", 
        RowBox[{"B", "[", "n", "]"}], 
        RowBox[{"A", "[", "m", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.969805238627672*^9, 3.969805272249351*^9, {3.969805305514175*^9, 
   3.969805339002961*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"97b82d74-44f5-42f2-9bab-e0c0a6bae587"],

Cell[TextData[{
 "The following implements equation (194) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "ee574049-0670-4487-96df-73efc91d67b0"],
 ":"
}], "Text",
 CellChangeTimes->{
  3.9698053488144608`*^9, {3.9698053912578773`*^9, 3.96980539156637*^9}, {
   3.969806599101585*^9, 
   3.9698066003743687`*^9}},ExpressionUUID->"896c5b61-fb8c-4022-bbf1-\
520c6e3ab4d2"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"Neum", ",", "Lmax"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Lmax", "=", 
    RowBox[{"3", "*", "maxSize"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Neum", "[", 
              RowBox[{"r", ",", 
               RowBox[{"s", " ", "r"}], ",", "n", ",", 
               RowBox[{"L", "-", "n"}]}], "]"}], "=", "0"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Neum", "[", 
                RowBox[{"r", ",", 
                 RowBox[{"s", " ", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"r", "+", "\[Sigma]"}], ",", "3", ",", "1"}], 
                   "]"}]}], ",", "n", ",", 
                 RowBox[{"L", "-", "n"}]}], "]"}], "=", 
               RowBox[{"N2", "[", 
                RowBox[{"s", ",", "n", ",", 
                 RowBox[{"L", "-", "n"}], ",", "\[Sigma]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Sigma]", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
            ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "L"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"L", ",", "1", ",", "Lmax", ",", "2"}], "}"}]}], "]"}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Neum", "[", 
              RowBox[{"r", ",", 
               RowBox[{"s", " ", "r"}], ",", "n", ",", 
               RowBox[{"L", "-", "n"}]}], "]"}], "=", 
             RowBox[{"N0", "[", 
              RowBox[{"s", ",", "n", ",", 
               RowBox[{"L", "-", "n"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Neum", "[", 
                RowBox[{"r", ",", 
                 RowBox[{"s", " ", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{"r", "+", "\[Sigma]"}], ",", "3", ",", "1"}], 
                   "]"}]}], ",", "n", ",", 
                 RowBox[{"L", "-", "n"}]}], "]"}], "=", 
               RowBox[{"N1", "[", 
                RowBox[{"s", ",", "n", ",", 
                 RowBox[{"L", "-", "n"}], ",", "\[Sigma]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Sigma]", ",", 
                RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
            ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"n", ",", "0", ",", "L"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"L", ",", "0", ",", "Lmax", ",", "2"}], "}"}]}], "]"}], 
       ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
    "Quiet"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "s", ",", "n", ",", "m"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"m", " ", "n"}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", "s", " ", ",", "n", ",", "m"}], "]"}], "+", 
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", 
           RowBox[{"-", "s"}], " ", ",", "n", ",", "m"}], "]"}]}], ")"}]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "r", ",", "n", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "3"]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "n"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "-", "k"}]], 
             SuperscriptBox[
              RowBox[{"A", "[", "k", "]"}], "2"]}]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], "-", 
         SuperscriptBox[
          RowBox[{"A", "[", "n", "]"}], "2"]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", 
        RowBox[{"r", "+", "\[Sigma]"}], ",", "n", ",", "n"}], "]"}], "=", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], "-", 
         RowBox[{"V", "[", 
          RowBox[{"r", ",", "r", ",", "n", ",", "n"}], "]"}]}], ")"}]}]}], ",",
      "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"r", ",", "s", ",", "0", ",", "n"}], "]"}], "=", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"2", "n"}]]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Neum", "[", 
           RowBox[{"r", ",", "s", " ", ",", "0", ",", "n"}], "]"}], "+", 
          RowBox[{"Neum", "[", 
           RowBox[{"r", ",", 
            RowBox[{"-", "s"}], " ", ",", "0", ",", "n"}], "]"}]}], ")"}]}]}],
       ";"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"r", ",", "r", ",", "0", ",", "0"}], "]"}], "=", 
      RowBox[{"Log", "[", 
       FractionBox["27", "16"], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"r", "+", "\[Sigma]"}], ",", "3", ",", "1"}], "]"}], ",", 
       "0", ",", "0"}], "]"}], "=", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Sigma]", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], 
  ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969805551788248*^9, 3.9698055556019897`*^9}, {
  3.969805697464862*^9, 3.969805750434133*^9}, {3.969805796591957*^9, 
  3.96980580941988*^9}, {3.969805911280702*^9, 3.969805911425829*^9}, {
  3.96980839030247*^9, 3.9698083914458437`*^9}, {3.969814624899131*^9, 
  3.969814625359355*^9}, {3.969814817199401*^9, 3.96981481756262*^9}, {
  3.9698148606128387`*^9, 3.969814861241311*^9}, {3.969814927750866*^9, 
  3.969814937006742*^9}, {3.969814974635881*^9, 3.969814974853606*^9}, {
  3.96982137017198*^9, 3.969821377887727*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"41c0c26c-13a2-4752-bc46-53221145c8f1"],

Cell["The first few matter Neumann coefficients are given by ", "Text",
 CellChangeTimes->{{3.96980581303872*^9, 3.969805883008872*^9}, {
  3.969805916717627*^9, 3.969805953437367*^9}, {3.969829439193075*^9, 
  3.969829440378887*^9}},ExpressionUUID->"1c1a29d5-97c9-40af-a25a-\
f06e079a2eef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"1", ",", "1", ",", "n", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"1", ",", "2", ",", "n", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "MatrixForm"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"1", ",", "3", ",", "n", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "MatrixForm"}],
   ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969805871352377*^9, 3.9698058987129803`*^9}, {
  3.9698059554411488`*^9, 3.9698059668599777`*^9}, {3.969806032028614*^9, 
  3.969806050145362*^9}, {3.969806517030341*^9, 3.96980651876484*^9}, {
  3.969881193942319*^9, 3.9698811981609077`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"f369d031-da31-43d0-9760-46f8f490c12d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Log", "[", 
       FractionBox["27", "16"], "]"}], "0", 
      FractionBox["4", "27"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"38", " ", 
         SqrtBox["2"]}], "729"]}], "0"},
     {"0", 
      FractionBox["5", "27"], "0", 
      RowBox[{"-", 
       FractionBox["32", 
        RowBox[{"243", " ", 
         SqrtBox["3"]}]]}], "0", 
      FractionBox[
       RowBox[{"416", " ", 
        SqrtBox["5"]}], "19683"]},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox["13", "243"]}], "0", 
      FractionBox[
       RowBox[{"512", " ", 
        SqrtBox["2"]}], "19683"], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["32", 
        RowBox[{"243", " ", 
         SqrtBox["3"]}]]}], "0", 
      FractionBox["893", "19683"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1504", " ", 
         SqrtBox[
          FractionBox["5", "3"]]}], "59049"]}]},
     {"0", "0", 
      FractionBox[
       RowBox[{"512", " ", 
        SqrtBox["2"]}], "19683"], "0", 
      RowBox[{"-", 
       FractionBox["5125", "177147"]}], "0"},
     {"0", 
      FractionBox[
       RowBox[{"416", " ", 
        SqrtBox["5"]}], "19683"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1504", " ", 
         SqrtBox[
          FractionBox["5", "3"]]}], "59049"]}], "0", 
      FractionBox["41165", "1594323"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.969805871656802*^9, 3.969805898994391*^9}, {
   3.969805957655141*^9, 3.969805967071219*^9}, {3.969806032865801*^9, 
   3.9698060505016527`*^9}, 3.969806519203656*^9, 3.969808412923004*^9, 
   3.969814630258978*^9, 3.9698148907955513`*^9, 3.9698149426436043`*^9, 
   3.969814990961022*^9, 3.969821408452403*^9, 3.9698268577319937`*^9, 
   3.969831818738413*^9, 3.9698318517108517`*^9, 3.969831896192775*^9, 
   3.969832067554641*^9, 3.9698327959177313`*^9, 3.969833028979308*^9, 
   3.969833202682509*^9, 3.969880934825131*^9, 3.969882376048854*^9, 
   3.969889510624755*^9, 3.9698971059656563`*^9, 3.9698995417650414`*^9, 
   3.9703218101629457`*^9, 3.9703245214736023`*^9, 3.9703338318538437`*^9, 
   3.971283804147894*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"4ec9209a-ebd7-4e01-b4f9-\
33ff4eb8cf8d"]
}, Open  ]],

Cell[TextData[{
 "This code requires setting the first input to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"r", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "c79bb15e-389d-4bc9-8bd2-523c90b7010d"],
 ", as the diagonal terms otherwise evaluate to Indeterminate. We can find \
the diagonal coefficients for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"r", "=", "2"}], ",", "3"}], TraditionalForm]],ExpressionUUID->
  "5c3698c7-0e4a-4db0-b0c8-49a10d1a8cb9"],
 ", using the symmetry of Neumann coefficients given in equation (196) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "96e954ec-32ad-4066-8d37-717d5141b67e"],
 ". Note that the first row/column concerning the momentum have not been \
(anti-)symmetrized. Our implementation for the symplectic form below is \
mindful of these arrangements.\n\nThese matter Neumann coefficients match \
those in ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0207132\"", "https://arxiv.org/abs/hep-th/0207132"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}},
  ExpressionUUID->"eab6afdd-47c2-4ce5-a208-a40f7f769191"],
 ", as well as those of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0001201\"", "https://arxiv.org/abs/hep-th/0001201"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.96980638067142*^9},ExpressionUUID->
  "4d2d7cce-f216-4701-ad08-da9fe94907c0"],
 " upon including an overall sign and the appropriate scaling of the matter \
oscillators."
}], "Text",
 CellChangeTimes->{{3.969805983648244*^9, 3.969805989534039*^9}, {
   3.969806020930337*^9, 3.969806239272789*^9}, {3.9698062747772512`*^9, 
   3.9698063013637*^9}, {3.969806384406423*^9, 3.969806442823872*^9}, {
   3.969806476323865*^9, 3.9698064862736807`*^9}, {3.969807207793457*^9, 
   3.969807240281578*^9}, {3.969807335860921*^9, 3.969807337287376*^9}, {
   3.9698077276095047`*^9, 3.9698077278958263`*^9}, 3.969814635364974*^9, {
   3.969817066299439*^9, 3.969817066945197*^9}, {3.969817120599732*^9, 
   3.9698171440965853`*^9}, {3.969817462896541*^9, 3.969817464063286*^9}, {
   3.9698296353306293`*^9, 3.9698296623775578`*^9}, {3.969829695093711*^9, 
   3.969829754430339*^9}, {3.969829845154297*^9, 3.969829846766114*^9}, {
   3.969881239510935*^9, 3.969881240441669*^9}, {3.969881275619039*^9, 
   3.969881285398096*^9}, {3.97067167013621*^9, 
   3.970671674031083*^9}},ExpressionUUID->"6aaf8b74-5eaa-47c5-beb4-\
c7d93e79a7f5"],

Cell[TextData[{
 "The following implements equation (195) of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0311017\"", "https://arxiv.org/abs/hep-th/0311017"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}, 
    3.969804827373849*^9},ExpressionUUID->
  "27286cce-7b77-4f22-8eb9-be3d7f0a1b6d"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9698065612515574`*^9, 3.969806573330913*^9}, {
  3.969806608354744*^9, 
  3.969806609572468*^9}},ExpressionUUID->"12057ce1-72f9-4871-9539-\
0ae2d9e49ecf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "X", "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r", ",", "m", ",", "n"}], "]"}], "=", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", "r", " ", ",", "n", ",", "m"}], "]"}], "-", 
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", 
           RowBox[{"-", "r"}], ",", "n", ",", "m"}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"r", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"r", "+", "s"}], ",", "3", ",", "1"}], "]"}], ",", "m", ",",
         "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{"-", "m"}], " ", "s", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"r", "-", "s"}], ",", "3", ",", "1"}], "]"}], ",", "n", ",",
            "m"}], "]"}], "-", 
         RowBox[{"Neum", "[", 
          RowBox[{"r", ",", 
           RowBox[{"-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "-", "s"}], ")"}], ",", "3", ",", "1"}], "]"}]}], 
           ",", "n", ",", "m"}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r", ",", "n", ",", "n"}], "]"}], "=", 
      RowBox[{
       FractionBox["1", "3"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], "+", 
         SuperscriptBox[
          RowBox[{"A", "[", "n", "]"}], "2"], "-", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "n"], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "-", "k"}]], 
             SuperscriptBox[
              RowBox[{"A", "[", "k", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], 
          RowBox[{"A", "[", "n", "]"}], 
          RowBox[{"B", "[", "n", "]"}]}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"r", ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"r", "+", "s"}], ",", "3", ",", "1"}], "]"}], ",", "n", ",", 
       "n"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r", ",", "n", ",", "n"}], "]"}]}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"r", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"s", ",", 
      RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "Lmax"}], "}"}]}], "]"}], ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.949500323733574*^9, 3.9495004901956453`*^9}, {
   3.94950052489008*^9, 3.949500526080921*^9}, {3.9495008062695704`*^9, 
   3.9495009599117327`*^9}, {3.94950187522099*^9, 3.949501883469329*^9}, {
   3.949501935731667*^9, 3.949501939007167*^9}, {3.949502433730604*^9, 
   3.949502436830495*^9}, {3.9495035038462276`*^9, 3.9495035099158077`*^9}, {
   3.949503604732697*^9, 3.949503663943255*^9}, {3.949503733790717*^9, 
   3.9495037371484413`*^9}, {3.949503913527698*^9, 3.949503954233149*^9}, {
   3.9495040218002377`*^9, 3.949504028980646*^9}, {3.9495041400853033`*^9, 
   3.949504145884385*^9}, {3.94950797018435*^9, 3.9495079832069387`*^9}, {
   3.949508236230969*^9, 3.9495082466871853`*^9}, {3.949510141963305*^9, 
   3.949510148131383*^9}, {3.949510232589651*^9, 3.9495103206814747`*^9}, {
   3.9495104230142612`*^9, 3.949510431451734*^9}, 3.949510542036248*^9, {
   3.949510595243326*^9, 3.94951066037081*^9}, {3.949510700944377*^9, 
   3.949510791853381*^9}, {3.949510847662409*^9, 3.9495108939499083`*^9}, {
   3.949510929495078*^9, 3.949510939178125*^9}, {3.9495109774861794`*^9, 
   3.9495110054783916`*^9}, 3.9495110490270348`*^9, 3.9495110924945803`*^9, {
   3.949511125361802*^9, 3.949511131257687*^9}, {3.9495909266609163`*^9, 
   3.9495909616151323`*^9}, {3.9495912578617487`*^9, 
   3.9495912626838703`*^9}, {3.969806632663666*^9, 3.969806637522903*^9}, 
   3.969806712518653*^9, 3.9698067437151833`*^9, {3.969814652415359*^9, 
   3.969814675629228*^9}, {3.969816467869894*^9, 3.9698166147124147`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"dbc4a311-aefd-4a7f-9f64-359267aaaa21"],

Cell[TextData[{
 "Note that we have included a missing factor of ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "50f22d8f-9191-46d6-8024-e61df32efcaa"],
 " in the first equation of (195) and an overall minus sign (see  ",
 Cell[BoxData[
  TemplateBox[{
   "\"Gross-Jevicki\"", 
    "https://www.sciencedirect.com/science/article/pii/0550321387901040"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.96981874176915*^9},ExpressionUUID->
  "884d850f-9cc6-4636-8e33-43cb74a86e43"],
 ", equations (4.10)-(4.20)). These corrections are required to be consistent \
with the results of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0207132\"", "https://arxiv.org/abs/hep-th/0207132"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}},
  ExpressionUUID->"1e9e27f9-294a-47e2-828b-23fbe8c0802b"],
 " and ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0001201\"", "https://arxiv.org/abs/hep-th/0001201"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.96980638067142*^9},ExpressionUUID->
  "97e774f1-d3a7-4abf-a52a-bb7ea802fbe3"],
 ". However, it is worthwhile to highlight that the choice of the overall \
sign will not affect our final results.\n\nThe first few ghost Neumann \
coefficients are given by "
}], "Text",
 CellChangeTimes->{{3.96980581303872*^9, 3.969805883008872*^9}, {
   3.969805916717627*^9, 3.969805953437367*^9}, {3.969806889651635*^9, 
   3.9698068911099367`*^9}, {3.9698087225737867`*^9, 
   3.9698087455573273`*^9}, {3.969811626029791*^9, 3.969811627062139*^9}, {
   3.9698146836514597`*^9, 3.9698147177412786`*^9}, 3.96981501100028*^9, {
   3.969815115509437*^9, 3.969815137126791*^9}, {3.969815239836959*^9, 
   3.969815245027128*^9}, {3.9698154275512333`*^9, 3.9698154324429703`*^9}, {
   3.969815714970015*^9, 3.96981571513623*^9}, {3.969816066788756*^9, 
   3.969816067960416*^9}, {3.969816860477194*^9, 3.969816863844956*^9}, {
   3.9698169414204273`*^9, 3.969816941663735*^9}, {3.969817255486368*^9, 
   3.9698172667889957`*^9}, {3.969817352175417*^9, 3.969817365833803*^9}, {
   3.969817405223349*^9, 3.969817441315784*^9}, {3.969817566433528*^9, 
   3.969817574574438*^9}, {3.969817799382395*^9, 3.969817836504272*^9}, {
   3.969818538312743*^9, 3.969818539565055*^9}, {3.969818572049224*^9, 
   3.969818576704586*^9}, {3.969818665881559*^9, 3.969818707443941*^9}, 
   3.9698187450797358`*^9, {3.969818778385084*^9, 3.9698188301700478`*^9}, {
   3.9698192346122*^9, 3.969819262469162*^9}, {3.969819301670368*^9, 
   3.969819303888863*^9}, {3.96982947034363*^9, 3.969829471482256*^9}, {
   3.969829808009019*^9, 3.9698298162807426`*^9}, {3.9698812929691887`*^9, 
   3.969881307013295*^9}, {3.970319646168745*^9, 3.9703197369850082`*^9}, {
   3.970671693289874*^9, 
   3.970671694010826*^9}},ExpressionUUID->"10af319b-7f5d-4563-bb0d-\
b1fa7671df2e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"X", "[", 
     RowBox[{"1", ",", "1", ",", "n", ",", "m"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "2", ",", "n", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "MatrixForm"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"X", "[", 
      RowBox[{"1", ",", "3", ",", "n", ",", "m"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "MatrixForm"}],
   ";"}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969806844357106*^9, 3.969806864657078*^9}, {
   3.969807047891573*^9, 3.969807053488473*^9}, {3.9698077439425573`*^9, 
   3.969807745003646*^9}, {3.969807804652237*^9, 3.969807809056052*^9}, {
   3.9698146871642523`*^9, 3.969814688768139*^9}, {3.9698163296310587`*^9, 
   3.969816351442655*^9}, {3.969816661191312*^9, 3.96981666210393*^9}, 
   3.969816906203059*^9, {3.969816938813505*^9, 3.969816965881814*^9}, 
   3.969817075225602*^9, 3.969817449729377*^9, {3.969817731041874*^9, 
   3.969817747638444*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"8ec78b88-249e-4e1d-bb7d-3cfc92d08e5b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["2", "3"], "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["11", "27"]}], "0", 
      FractionBox["80", "729"], "0", 
      RowBox[{"-", 
       FractionBox["1136", "19683"]}]},
     {
      RowBox[{"-", 
       FractionBox["16", "27"]}], "0", 
      FractionBox["19", "243"], "0", 
      RowBox[{"-", 
       FractionBox["800", "19683"]}], "0"},
     {"0", 
      FractionBox["80", "243"], "0", 
      RowBox[{"-", 
       FractionBox["2099", "19683"]}], "0", 
      FractionBox["3568", "59049"]},
     {
      FractionBox["352", "729"], "0", 
      RowBox[{"-", 
       FractionBox["1600", "19683"]}], "0", 
      FractionBox["8251", "177147"], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["5680", "19683"]}], "0", 
      FractionBox["17840", "177147"], "0", 
      RowBox[{"-", 
       FractionBox["94979", "1594323"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9698067607900476`*^9, {3.969806846102049*^9, 3.969806865031369*^9}, {
   3.9698070500401278`*^9, 3.9698070536765842`*^9}, 3.969807745377021*^9, {
   3.969807804915484*^9, 3.969807809435058*^9}, 3.969814689070188*^9, 
   3.969814719598008*^9, 3.969815017633143*^9, {3.969816331715549*^9, 
   3.969816351809421*^9}, {3.969816457385563*^9, 3.969816475554975*^9}, 
   3.96981654807014*^9, 3.969816631912796*^9, 3.969816665196735*^9, 
   3.969816906484096*^9, {3.9698169392670507`*^9, 3.969816966293044*^9}, 
   3.969817075546981*^9, 3.96981745015868*^9, {3.969817738833531*^9, 
   3.9698177483347807`*^9}, 3.969821413882017*^9, 3.969826870231866*^9, 
   3.9698318188802643`*^9, 3.969831851857971*^9, 3.969831896933765*^9, 
   3.969832068183997*^9, 3.969832796632395*^9, 3.96983302964968*^9, 
   3.969833205202561*^9, 3.9698809374443808`*^9, 3.969882378873263*^9, 
   3.969889523234099*^9, 3.96989711812101*^9, 3.969899553842896*^9, 
   3.970321823825968*^9, 3.970324534026979*^9, 3.970333845090551*^9, 
   3.971283818098007*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"80e941bc-2739-4859-adf5-\
36d6c6d71faa"]
}, Open  ]],

Cell[TextData[{
 "These ghost Neumann coefficients match those of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0207132\"", "https://arxiv.org/abs/hep-th/0207132"},
   "HyperlinkURL"]],
  CellChangeTimes->{
   3.969804747982336*^9, {3.969804779518903*^9, 3.9698047869133863`*^9}},
  ExpressionUUID->"d8995421-932a-4ef1-a380-5ae42a5356fb"],
 ", as well as those of ",
 Cell[BoxData[
  TemplateBox[{"\"hep-th/0001201\"", "https://arxiv.org/abs/hep-th/0001201"},
   "HyperlinkURL"]],
  CellChangeTimes->{3.96980638067142*^9},ExpressionUUID->
  "48fe0e30-0ffb-4407-a015-de459d935666"],
 " upon including an overall sign. "
}], "Text",
 CellChangeTimes->{{3.969806907331015*^9, 3.969806930938603*^9}, {
  3.9698069760490217`*^9, 3.9698070021711683`*^9}, {3.969807058115905*^9, 
  3.96980708107623*^9}, {3.9698071695932283`*^9, 3.9698071699846697`*^9}, {
  3.969807658524784*^9, 3.9698076668914022`*^9}, {3.969807749252606*^9, 
  3.969807753745118*^9}, {3.9698078149413137`*^9, 3.96980785726327*^9}, {
  3.9698082702252607`*^9, 3.969808270438182*^9}, {3.969808445655589*^9, 
  3.969808529536456*^9}, {3.969808580759268*^9, 3.9698085815884523`*^9}, {
  3.9698087203958187`*^9, 3.969808721176746*^9}, {3.969814724629253*^9, 
  3.969814727640979*^9}, {3.969817061065983*^9, 3.969817061495167*^9}, {
  3.969817106080304*^9, 3.9698171062465963`*^9}, {3.969817458527979*^9, 
  3.969817460277946*^9}, {3.969829836635549*^9, 
  3.9698298372720203`*^9}},ExpressionUUID->"db18c624-18c3-48a6-b77f-\
e563439d671b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Moduli Integrals", "Subtitle"]], "Section",
 CellChangeTimes->{{3.9698088032876368`*^9, 3.969808855109283*^9}, {
  3.969830204984109*^9, 3.9698302063047533`*^9}, {3.969885370488636*^9, 
  3.969885371387236*^9}},ExpressionUUID->"5b8e2ffb-2503-4dcc-8c7c-\
f020152e6574"],

Cell[TextData[{
 "This is a code for the evaluation of the integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "1"], TraditionalForm]],ExpressionUUID->
  "49120878-42b1-4443-96e7-fc762dd2c2b5"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["I", "2"], "=", 
     RowBox[{"-", 
      SubscriptBox["I", "3"]}]}], ","}], TraditionalForm]],ExpressionUUID->
  "5f26351b-f492-44fb-83e9-72591c5f7c2b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "4"], TraditionalForm]],ExpressionUUID->
  "3da3b790-1296-4420-9f3d-c246d054b7f7"],
 ". They are given in equations (4.93), (4.95) and (4.101) respectively."
}], "Text",
 CellFrame->1.5,
 CellChangeTimes->{{3.9698044049155903`*^9, 3.969804411594389*^9}, {
   3.969804520914472*^9, 3.9698045391105947`*^9}, {3.969804682382147*^9, 
   3.969804682816409*^9}, 3.969804757980665*^9, 3.969804790535623*^9, 
   3.969804832444227*^9, {3.96980701865497*^9, 3.9698070331556387`*^9}, {
   3.969811748321105*^9, 3.969811774699102*^9}, {3.9698145850108747`*^9, 
   3.9698146032750998`*^9}, {3.969814793949*^9, 3.9698147943268337`*^9}, {
   3.969815083419353*^9, 3.969815086354437*^9}, {3.9698215064712048`*^9, 
   3.969821531225643*^9}, {3.969821608853201*^9, 3.969821640435111*^9}, {
   3.969826402059782*^9, 3.969826403513492*^9}, 3.969829860465398*^9, {
   3.969881524050057*^9, 3.969881524685419*^9}, {3.970671730531397*^9, 
   3.970671738015294*^9}, {3.9706717704892607`*^9, 3.970671792843278*^9}, {
   3.971357441481292*^9, 3.971357444973414*^9}, {3.971357503795801*^9, 
   3.971357504331109*^9}},ExpressionUUID->"71537098-e07a-4bc4-b700-\
45a5d9a74946"],

Cell["\<\
The following code sets-up the separation of tachyonic/massless divergence as \
discussed below the equation (4.96):\
\>", "Text",
 CellChangeTimes->{{3.9698268838643837`*^9, 3.9698268882167873`*^9}, {
  3.9698269670475683`*^9, 3.9698269753518677`*^9}, {3.969830522260746*^9, 
  3.969830530681617*^9}, {3.969882242958172*^9, 3.969882256603693*^9}, {
  3.969882298561977*^9, 3.969882317796955*^9}, {3.969883219092745*^9, 
  3.969883219605672*^9}, {3.969884921138584*^9, 3.969884921731854*^9}, {
  3.97067181741704*^9, 3.970671818868799*^9}, {3.9712834747724237`*^9, 
  3.9712834760641727`*^9}},ExpressionUUID->"ccc06c39-60d4-4309-bf08-\
fa129d061495"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "subtraction", " ", "of", " ", 
    RowBox[{"tachyon", "/", "massless"}], " ", "divergences", " ", "in", " ", 
    
    RowBox[{
     FormBox[
      SubscriptBox["I", "4"],
      TraditionalForm], "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CT", "[", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"V", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "\[Alpha]", " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]}], "+", " ", 
        RowBox[{"y", " ", "\[Beta]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            RowBox[{"V", "[", 
             RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]}]}], ")"}], 
         SuperscriptBox[
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"V", "[", 
             RowBox[{"1", ",", "3", ",", "0", ",", "1"}], "]"}], "-", 
            RowBox[{"V", "[", 
             RowBox[{"1", ",", "2", ",", "0", ",", "1"}], "]"}]}], ")"}], 
          "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subt", "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"CT", "[", 
          RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", 
          RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], "]"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "contributions", " ", "from", " ", "the", " ", "tachyon", " ", 
     RowBox[{"state", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"add", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"8", 
        SuperscriptBox["\[Kappa]", "2"], 
        RowBox[{"V", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], 
          RowBox[{"V", "[", 
           RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}]}]]}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "absence", " ", "of", " ", "massless", " ", 
     RowBox[{"divergences", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Last", "[", "add", "]"}], "+", 
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], "subt"}]}], " ", "==", " ", 
    "0"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969821759361908*^9, 3.969821759904941*^9}, {
   3.969821971488544*^9, 3.969821972884718*^9}, {3.969822526181643*^9, 
   3.969822549044503*^9}, {3.969822598601451*^9, 3.9698227162590723`*^9}, {
   3.9698268580137253`*^9, 3.969826858427092*^9}, {3.969827516083973*^9, 
   3.9698275839465*^9}, {3.969827859984071*^9, 3.969827860940844*^9}, 
   3.969829876352227*^9, {3.9698821420308123`*^9, 3.969882143143586*^9}, {
   3.96988365090399*^9, 3.969883684175826*^9}, {3.9699029818408613`*^9, 
   3.9699029865656843`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"08ae61c0-f9ac-4e25-bb5c-842c0ba6e642"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9698275528674803`*^9, 3.9698275845702267`*^9}, 
   3.969831818927689*^9, 3.969831851895565*^9, 3.9698318969700127`*^9, 
   3.9698320682267303`*^9, 3.969832796668445*^9, 3.969833029691481*^9, 
   3.9698332052529373`*^9, 3.969880937510594*^9, 3.9698815952394543`*^9, 
   3.9698822302542*^9, {3.969882367514003*^9, 3.96988237888019*^9}, 
   3.969883684734682*^9, 3.96988931694401*^9, 3.969889523277422*^9, 
   3.9698971181953173`*^9, 3.969899553895873*^9, 3.969902988063488*^9, 
   3.970321824453537*^9, 3.970333845769099*^9, 3.97128381818368*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"bac9354d-7ff2-4052-94c7-6ed350a000c4"]
}, Open  ]],

Cell["\<\
The following code evaluates the integrals relevant for the SFT symplectic \
form:\
\>", "Text",
 CellChangeTimes->{{3.9698268838643837`*^9, 3.9698268882167873`*^9}, {
  3.9698269670475683`*^9, 3.9698269753518677`*^9}, {3.969830522260746*^9, 
  3.969830530681617*^9}},ExpressionUUID->"41151a48-e25d-4418-a47a-\
12669ad9b081"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"integral", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\n", "\n", 
     RowBox[{"(*", " ", 
      RowBox[{
      "This", " ", "shows", " ", "the", " ", "stage", " ", "of", " ", "the", " ",
        "computation", " ", "and", " ", "time", " ", 
       RowBox[{"spent", "."}]}], " ", "*)"}], "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"size", ",", "10"}], "]"}], "==", "0"}], ",", " ", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Truncation level: \>\"", ",", " ", "size"}], "]"}]}], 
        " ", "]"}], ";", "\[IndentingNewLine]", "\n", 
       RowBox[{"(*", " ", 
        RowBox[{
        "The", " ", "output", " ", "is", " ", "organized", " ", "as", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"level", ",", " ", 
            RowBox[{"{", " ", 
             RowBox[{
              FormBox[
               SubscriptBox["I", "1"],
               TraditionalForm], ",", " ", 
              RowBox[{
               FormBox[
                RowBox[{
                 SubscriptBox["I", "2"], ","}],
                TraditionalForm], " ", 
               FormBox[
                SubscriptBox["I", "4"],
                TraditionalForm]}]}], "}"}]}], " ", "}"}], "."}]}], " ", 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"integralElem", "[", "size", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"size", ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Kappa]", "2"], 
            RowBox[{
            "Sum", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"The", " ", "equation", " ", 
               RowBox[{
                RowBox[{"(", "4.78", ")"}], "."}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"VM", "=", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "1", ",", "n", ",", "m"}], "]"}], 
                    SuperscriptBox["y", 
                    FractionBox[
                    RowBox[{"n", "+", "m"}], "2"]]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "size"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "size"}], "}"}]}], "]"}], "//",
                  "N"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"XM", "=", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"X", "[", 
                    RowBox[{"1", ",", "1", ",", "n", ",", "m"}], "]"}], 
                    SuperscriptBox["y", 
                    FractionBox[
                    RowBox[{"n", "+", "m"}], "2"]]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "size"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "size"}], "}"}]}], "]"}], "//",
                  "N"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               
               RowBox[{"(*", " ", 
                RowBox[{
                "The", " ", "implementation", " ", "of", " ", "the", " ", 
                 "twist", " ", 
                 RowBox[{"matrix", "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"CM", "=", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "n"], " ", 
                    TemplateBox[{
                    RowBox[{"m", ",", "n"}]},
                    "KroneckerDeltaSeq"]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "size"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", "size"}], "}"}]}], "]"}], "//",
                  "N"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
               
               RowBox[{"(*", " ", 
                RowBox[{
                "The", " ", "first", " ", "and", " ", "third", " ", 
                 "matrices", " ", "of", " ", "equation", " ", 
                 RowBox[{
                  RowBox[{"(", "4.81", ")"}], "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"Dn", "=", 
                RowBox[{"Transpose", "[", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"1", ",", "2", ",", "0", ",", "n"}], "]"}], "-", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "2", ",", "0", ",", "n"}], "]"}]}], 
                    ")"}], 
                    SuperscriptBox["y", 
                    FractionBox["n", "2"]]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"V", "[", 
                    RowBox[{"3", ",", "2", ",", "0", ",", "n"}], "]"}], "-", 
                    RowBox[{"V", "[", 
                    RowBox[{"2", ",", "2", ",", "0", ",", "n"}], "]"}]}], 
                    ")"}], 
                    SuperscriptBox["y", 
                    FractionBox["n", "2"]]}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"n", ",", "1", ",", "size"}], "}"}]}], "]"}], 
                 "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"Dn", "=", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Dn", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "Dn"}], "}"}]}], "}"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"Dn", "=", 
                RowBox[{"Insert", "[", 
                 RowBox[{"Dn", ",", 
                  RowBox[{"ConstantArray", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"2", "size"}]}], "]"}], ",", "3"}], "]"}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"Determinants", " ", "in", " ", "equation", " ", 
                 RowBox[{
                  RowBox[{"(", "4.77", ")"}], "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"inv", "=", 
                RowBox[{
                 RowBox[{"IdentityMatrix", "[", "size", "]"}], "-", 
                 RowBox[{"VM", ".", "VM"}]}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"a0", "=", 
                RowBox[{"Det", "[", 
                 RowBox[{
                  RowBox[{"IdentityMatrix", "[", "size", "]"}], "-", 
                  RowBox[{"XM", ".", "XM"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"a1", "=", 
                SuperscriptBox[
                 RowBox[{"Det", "[", "inv", "]"}], "13"]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"det", "=", 
                FractionBox["a0", "a1"]}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                "The", " ", "second", " ", "matrix", " ", "of", " ", 
                 "equation", " ", 
                 RowBox[{
                  RowBox[{"(", "4.81", ")"}], "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"inv", " ", "=", " ", 
                RowBox[{"Inverse", "[", "inv", "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"invN", "=", 
                RowBox[{"VM", ".", "inv"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"invC", "=", 
                RowBox[{"CM", ".", "inv"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"Tot", "=", 
                RowBox[{"ArrayFlatten", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"invN", ",", "invC"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"invC", ",", "invN"}], "}"}]}], "}"}], "]"}]}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"The", " ", "equations", " ", 
                  RowBox[{"(", "4.80", ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", "4.81", ")"}], "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"Q", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"V", "[", 
                   RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "]"}], 
                  TagBox[
                   RowBox[{"(", "\[NoBreak]", GridBox[{
                    {"2", "1", "0", "0", "0"},
                    {"1", "2", "0", "0", "0"},
                    {"0", "0", "0", "0", "0"},
                    {"0", "0", "0", "2", "1"},
                    {"0", "0", "0", "1", "2"}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}], "\[NoBreak]", ")"}],
                   Function[BoxForm`e$, 
                    MatrixForm[BoxForm`e$]]]}], "-", 
                 RowBox[{
                  RowBox[{"Log", "[", "y", "]"}], 
                  TagBox[
                   RowBox[{"(", "\[NoBreak]", GridBox[{
                    {"1", "1", "0", "0", "0"},
                    {"1", "1", "0", "0", "0"},
                    {"0", "0", "0", "0", "0"},
                    {"0", "0", "0", "1", "1"},
                    {"0", "0", "0", "1", "1"}
                    },
                    
                    GridBoxAlignment->{
                    "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
                    GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.4]}, 
                    Offset[0.2]}}], "\[NoBreak]", ")"}],
                   Function[BoxForm`e$, 
                    MatrixForm[BoxForm`e$]]]}], "+", 
                 RowBox[{"Dn", ".", "Tot", ".", 
                  TemplateBox[{"Dn"},
                   "Transpose"]}]}]}], ";", "\n", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"size", "==", "maxSize"}], ",", 
                 RowBox[{
                  RowBox[{"QReadOut", "[", 
                   RowBox[{"size", ",", "y"}], "]"}], "=", "Q"}]}], "]"}], ";",
                "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{
                 "The", " ", "evaluation", " ", "of", " ", "the", " ", 
                  "momentum"}], "-", 
                 RowBox[{
                 "dependent", " ", "part", " ", "of", " ", "the", " ", 
                  "function", " ", 
                  RowBox[{"F", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
               
               RowBox[{"kSet", "=", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", "\[Alpha]", "}"}], ",", 
                  RowBox[{"{", "\[Beta]", "}"}], ",", 
                  RowBox[{"{", "0", "}"}], ",", 
                  RowBox[{"{", "\[Gamma]", "}"}], ",", 
                  RowBox[{"{", "\[Delta]", "}"}]}], "}"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Qtot", "[", 
                 RowBox[{
                 "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", 
                  "\[Delta]_"}], "]"}], "=", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   TemplateBox[{"kSet"},
                    "Transpose"], ".", "Q", ".", "kSet"}], ")"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"q1", "[", 
                 RowBox[{
                 "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", 
                  "\[Delta]_"}], "]"}], "=", 
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Q", ".", "kSet"}], ")"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"q2", "[", 
                 RowBox[{
                 "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", 
                  "\[Delta]_"}], "]"}], "=", 
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Q", ".", "kSet"}], ")"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}]}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"The", " ", "integrand", " ", "for", " ", "I1"}], ",",
                  " ", 
                 RowBox[{"equation", " ", 
                  RowBox[{
                   RowBox[{"(", "4.93", ")"}], "."}]}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"T1", " ", "=", " ", 
                RowBox[{"4", "det", " ", 
                 RowBox[{"Log", "[", "y", "]"}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                   RowBox[{"Qtot", "[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"The", " ", "integrand", " ", "for", " ", "I2"}], 
                  " ", "=", " ", 
                  RowBox[{"-", " ", "I3"}]}], ",", " ", 
                 RowBox[{"equation", " ", 
                  RowBox[{
                   RowBox[{"(", "4.95", ")"}], "."}]}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"T2", " ", "=", " ", 
                RowBox[{"2", "det", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", 
                    RowBox[{"Log", "[", "y", "]"}]}], "-", 
                   RowBox[{"q1", "[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}], "-", 
                   RowBox[{"q2", "[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}], ")"}], 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                   RowBox[{"Qtot", "[", 
                    RowBox[{"1", ",", "1", ",", 
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "1"}]}], "]"}]}]]}]}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{
                 RowBox[{"The", " ", "integrand", " ", "for", " ", "I4"}], ",",
                  " ", 
                 RowBox[{"equation", " ", 
                  RowBox[{
                   RowBox[{"(", "4.101", ")"}], "."}]}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"T3", " ", "=", " ", 
                RowBox[{
                 RowBox[{"det", " ", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"\[Alpha]", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"q1", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"-", "\[Alpha]"}], ",", "\[Beta]", ",", 
                    RowBox[{"-", "\[Beta]"}]}], "]"}], "-", 
                    RowBox[{"q2", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"-", "\[Alpha]"}], ",", "\[Beta]", ",", 
                    RowBox[{"-", "\[Beta]"}]}], "]"}]}], ")"}], 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], " ", 
                    RowBox[{"Qtot", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"-", "\[Alpha]"}], ",", "\[Beta]", ",", 
                    RowBox[{"-", "\[Beta]"}]}], "]"}]}]]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Beta]", ",", 
                    RowBox[{"-", "1"}], ",", "1", ",", "2"}], "}"}]}], 
                   "]"}]}], "-", "subt"}]}], ";", "\[IndentingNewLine]", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"The", " ", "integration", " ", "with", " ", "the", " ", 
                 RowBox[{"measure", "."}]}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                FractionBox["1", 
                 SuperscriptBox["y", "2"]], 
                RowBox[{"{", 
                 RowBox[{"T1", ",", "T2", ",", "T3"}], "}"}], "stepSize"}]}], 
              ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{
               "Reinclusion", " ", "of", " ", "the", " ", "tachyonic", " ", 
                "contributions", " ", "done", " ", "after", " ", "the", " ", 
                RowBox[{"integral", "."}]}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{"y", ",", "stepSize", ",", "1", ",", "stepSize"}], 
               "}"}]}], "]"}]}], "+", "add"}]}], "}"}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"size", ",", "1", ",", "maxSize"}], "}"}]}], "]"}], "//", 
    "EchoTiming"}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969809191026436*^9, 3.969809219448181*^9}, {
   3.969809253256241*^9, 3.969809261548954*^9}, {3.969809299249593*^9, 
   3.9698093617451763`*^9}, {3.9698093936127567`*^9, 3.969809470121893*^9}, {
   3.969809573008295*^9, 3.969809576308722*^9}, {3.96980961139292*^9, 
   3.969809643495525*^9}, 3.969809684968547*^9, {3.96980973130482*^9, 
   3.969809733680676*^9}, {3.969809813919242*^9, 3.969809814068523*^9}, 
   3.969810223760804*^9, {3.969810490667556*^9, 3.969810494093165*^9}, {
   3.9698105265142927`*^9, 3.9698105277069902`*^9}, {3.969810610445572*^9, 
   3.969810706170231*^9}, {3.969810761253718*^9, 3.969810776441785*^9}, {
   3.969810819961275*^9, 3.9698108597387877`*^9}, {3.96981090217496*^9, 
   3.969810936587473*^9}, {3.96981097689701*^9, 3.969811030508759*^9}, {
   3.969811065701371*^9, 3.96981114901385*^9}, {3.9698113483707447`*^9, 
   3.969811401136335*^9}, {3.969811675734446*^9, 3.96981167865973*^9}, {
   3.969811885211965*^9, 3.969811885314809*^9}, {3.969812066077615*^9, 
   3.9698120674571877`*^9}, {3.969814732880807*^9, 3.969814773983926*^9}, {
   3.969815046100274*^9, 3.969815047011758*^9}, {3.969821481785163*^9, 
   3.969821484027648*^9}, {3.969821655789628*^9, 3.9698217517221193`*^9}, {
   3.9698218195936337`*^9, 3.9698218236098633`*^9}, {3.969821858457551*^9, 
   3.9698218595355253`*^9}, {3.9698219000559072`*^9, 
   3.9698219490456448`*^9}, {3.9698220695892*^9, 3.9698220777888527`*^9}, {
   3.9698266672551327`*^9, 3.969826671654248*^9}, {3.969826868682333*^9, 
   3.969826879649891*^9}, {3.969827113597237*^9, 3.9698271640231867`*^9}, {
   3.969827196505752*^9, 3.969827242245165*^9}, {3.969827334669807*^9, 
   3.969827458581006*^9}, {3.969827602573332*^9, 3.969827627301475*^9}, {
   3.969827683674909*^9, 3.9698277081504173`*^9}, {3.969827744484523*^9, 
   3.9698277981194696`*^9}, {3.9698278382201443`*^9, 3.969827849870318*^9}, {
   3.969827897643347*^9, 3.969828049484535*^9}, {3.969828404748157*^9, 
   3.9698284069445963`*^9}, {3.969828974852862*^9, 3.969828977399446*^9}, {
   3.969829611131256*^9, 3.96982961398279*^9}, {3.9698305390533667`*^9, 
   3.969830541763135*^9}, {3.969831831095269*^9, 3.969831832987976*^9}, 
   3.969835222953936*^9, {3.969881605654052*^9, 3.9698816160212517`*^9}, {
   3.969881676640053*^9, 3.969881803079708*^9}, {3.969881840265603*^9, 
   3.969881862959407*^9}, {3.969881894465891*^9, 3.9698819090002947`*^9}, {
   3.969881958834318*^9, 3.969881979570252*^9}, {3.969882023345586*^9, 
   3.969882052278943*^9}, {3.969882399867958*^9, 3.969882401376955*^9}, 
   3.969882466496625*^9, {3.96988315132061*^9, 3.969883152576811*^9}, {
   3.9698832027319927`*^9, 3.9698832044265842`*^9}, {3.9698838118615437`*^9, 
   3.969883892567459*^9}, {3.969883924405486*^9, 3.969883934623693*^9}, {
   3.969883979861418*^9, 3.96988398218487*^9}, {3.9698845792007113`*^9, 
   3.969884608785256*^9}, {3.969884698416851*^9, 3.969884972512866*^9}, {
   3.969888787287201*^9, 3.969888801651503*^9}, {3.9698888783806953`*^9, 
   3.969888881382183*^9}, {3.9698890153973217`*^9, 3.969889124558167*^9}, {
   3.969889180406115*^9, 3.9698891816941023`*^9}, {3.9698969892570457`*^9, 
   3.9698970076901217`*^9}, {3.97033376112477*^9, 3.970333761282484*^9}, {
   3.9703338030546427`*^9, 3.9703338154139547`*^9}, {3.9703344192598267`*^9, 
   3.970334426815174*^9}, {3.970334499437951*^9, 3.9703344995958014`*^9}, {
   3.970334971806003*^9, 3.970335007721199*^9}, {3.970671843355393*^9, 
   3.9706720032435093`*^9}, {3.971283558285102*^9, 3.9712835745557756`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"3e76e722-8b84-4b2b-81be-b2a82037f356"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "10"}],
  SequenceForm["Truncation level: ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.9712838267511377`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"38b93856-0b45-4edf-951a-8a70033eb46c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Truncation level: ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971283845899744*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f694a6c9-9517-4716-8deb-e8c264f553a6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "30"}],
  SequenceForm["Truncation level: ", 30],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971283890559917*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"35858279-99c0-4797-8bc1-63bdf9f00efc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "40"}],
  SequenceForm["Truncation level: ", 40],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971283965876932*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"372d4e09-9c41-42cc-baef-d6333d7c68da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "50"}],
  SequenceForm["Truncation level: ", 50],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.9712840889948893`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"f98035e2-c04b-4f6f-aa84-871eb1b09411"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "60"}],
  SequenceForm["Truncation level: ", 60],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971284278951579*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"beeb0c8e-06b2-421f-a7c4-259d1d211e7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "70"}],
  SequenceForm["Truncation level: ", 70],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971284533558011*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"7846b593-b91d-429d-b981-e0bb2f63a462"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "80"}],
  SequenceForm["Truncation level: ", 80],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971284863675363*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"8ef7bcd6-a175-4dd7-b885-5c50be2a98fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "90"}],
  SequenceForm["Truncation level: ", 90],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971285279339682*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"6fb12428-0707-4a39-a964-f553c6281897"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Truncation level: \"\>", "\[InvisibleSpace]", "100"}],
  SequenceForm["Truncation level: ", 100],
  Editable->False]], "Print",
 CellChangeTimes->{3.970334990528202*^9, 3.971285790540121*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"d5bd1a1d-6730-43aa-885f-6aa355f013d7"],

Cell[BoxData["2027.976545`"], "EchoTiming",
 CellChangeTimes->{
  3.971285846430545*^9},ExpressionUUID->"c82b0688-d657-4c83-b866-\
960868cce8b0"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Setting stepSize = 0.001 and maxSize = 100, this code evaluates to:\
\>", "Text",
 CellChangeTimes->{{3.96982989912949*^9, 3.9698299088998547`*^9}, {
  3.969830568498225*^9, 3.9698305893620377`*^9}, {3.9698340801510563`*^9, 
  3.9698340828359823`*^9}},ExpressionUUID->"290c82ef-680e-4d19-8284-\
ad8ddd14844f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.10236809386796066`"}], ",", "0.5157078830365496`", ",",
         "10.087372623306617`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11132279389852853`"}], ",", "0.570364599171374`", ",",
         "10.035653788404339`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11321818371109059`"}], ",", "0.592131042168985`", ",",
         "10.098450019759753`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11507772092892096`"}], ",", "0.6109033814387832`", ",",
         "10.067880330424149`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11558466252596665`"}], ",", "0.6185900090039298`", ",",
         "10.073195500192897`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"6", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11626794270711717`"}], ",", "0.6283460924024092`", ",",
         "10.057518895259383`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"7", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11645894214899748`"}], ",", "0.631948294133564`", ",",
         "10.058104571275033`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11678562405970476`"}], ",", "0.6379841079212089`", ",",
         "10.048862094708657`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"9", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11687366575047532`"}], ",", "0.6399733506138625`", ",",
         "10.048769202415798`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"10", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11705546874597557`"}], ",", "0.6440941854095616`", ",",
         "10.042741099297004`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"11", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11710177906397694`"}], ",", "0.6453157002872113`", ",",
         "10.042554424910104`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"12", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11721350329721945`"}], ",", "0.6483154198594948`", ",",
         "10.038333515494706`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"13", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11724024031581226`"}], ",", "0.6491232419421747`", ",",
         "10.038159477863136`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"14", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11731387919479211`"}], ",", "0.6514081013015208`", ",",
         "10.035047065659612`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"15", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11733042261777296`"}], ",", "0.6519723935496184`", ",",
         "10.034902368909858`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11738155849384409`"}], ",", "0.6537726554565009`", ",",
         "10.032515843665044`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"17", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11739235769094213`"}], ",", "0.6541837681322683`", ",",
         "10.032398528185453`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11742933188352914`"}], ",", "0.655639984338501`", ",",
         "10.03051197578125`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"19", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11743668853586693`"}], ",", "0.6559496530313681`", ",",
         "10.030416899298864`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"20", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11746429959848582`"}], ",", "0.6571526008032016`", ",",
         "10.028888790300975`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"21", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1174694885015926`"}], ",", "0.6573922596596165`", ",",
         "10.028811137286489`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"22", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11749065830241462`"}], ",", "0.6584032423086228`", ",",
         "10.027548486551328`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"23", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11749442559586105`"}], ",", "0.6585929262523342`", ",",
         "10.027484403232748`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"24", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11751101708635249`"}], ",", "0.6594548674660569`", ",",
         "10.026423690572402`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"25", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11751381987464334`"}], ",", "0.6596078594546227`", ",",
         "10.026370228035322`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"26", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11752706696127814`"}], ",", "0.6603517277257848`", ",",
         "10.025466628538762`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"27", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11752919622710155`"}], ",", "0.6604771302775753`", ",",
         "10.025421554821493`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"28", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1175399427955808`"}], ",", "0.6611258398415315`", ",",
         "10.0246425555426`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"29", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11754158992967884`"}], ",", "0.6612300687224053`", ",",
         "10.024604177898908`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"30", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11755042913603665`"}], ",", "0.6618009440135143`", ",",
         "10.023925635036292`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"31", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11755172362703296`"}], ",", "0.661888632236101`", ",",
         "10.023892660084247`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"32", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11755908236707918`"}], ",", "0.6623950181433971`", ",",
         "10.023296276095017`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"33", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11756011400551035`"}], ",", "0.662469582705256`", ",",
         "10.023267706011069`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"34", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11756630592363862`"}], ",", "0.6629219276276691`", ",",
         "10.022739365250187`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"35", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11756713833540282`"}], ",", "0.6629859358458274`", ",",
         "10.022714422185643`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"36", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11757239809573897`"}], ",", "0.6633925387509273`", ",",
         "10.022243063253587`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"37", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11757307724054991`"}], ",", "0.6634479514879161`", ",",
         "10.022221134484882`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"38", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11757758327072747`"}], ",", "0.6638154887498801`", ",",
         "10.021797968062527`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"39", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11757814292147986`"}], ",", "0.6638638257716043`", ",",
         "10.021778566032307`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"40", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758203285973184`"}], ",", "0.6641977300663822`", ",",
         "10.021396520935689`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"41", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758249821935698`"}], ",", "0.6642401848557201`", ",",
         "10.021379253927176`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"42", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758587962459321`"}], ",", "0.6645449224691313`", ",",
         "10.021032577426602`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"43", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758626976437071`"}], ",", "0.6645824434648286`", ",",
         "10.021017127847912`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"44", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758922768069438`"}], ",", "0.6648617204655729`", ",",
         "10.02070109243177`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"45", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11758955721560993`"}], ",", "0.6648950695314831`", ",",
         "10.020687200580088`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"46", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759215960518679`"}], ",", "0.6651519872478457`", ",",
         "10.020397885542383`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"47", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759243986509184`"}], ",", "0.6651817824084604`", ",",
         "10.020385337346301`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"48", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759474156968586`"}], ",", "0.6654189561948614`", ",",
         "10.020119463861274`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"49", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759498143096105`"}], ",", "0.6654457033126342`", ",",
         "10.02010808153731`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"50", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1175970271008121`"}], ",", "0.6656653543459589`", ",",
         "10.019862886557286`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"51", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759723358549874`"}], ",", "0.6656894709051867`", ",",
         "10.019852521421264`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"52", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759905987229992`"}], ",", "0.665893497902902`", ",",
         "10.019625660150021`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"53", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11759923858545034`"}], ",", "0.6659153310787126`", ",",
         "10.019616187036792`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"54", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760087580352578`"}], ",", "0.6661053668872381`", ",",
         "10.019405656706478`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"55", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760103125636634`"}], ",", "0.666125207422681`", ",",
         "10.019396969601159`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"56", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1176025046545747`"}], ",", "0.666302664076982`", ",", 
        "10.019201049319495`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"57", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760264050599589`"}], ",", "0.6663207570481399`", ",",
         "10.019193057909469`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"58", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760397125128633`"}], ",", "0.6664868619554637`", ",",
         "10.019010260761995`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"59", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760409049019455`"}], ",", "0.6665034152004663`", ",",
         "10.019002887694661`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"60", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760529643521687`"}], ",", "0.6666592404251254`", ",",
         "10.018831922287092`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"61", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760540151957265`"}], ",", "0.666674431201303`", ",",
         "10.018825100973022`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"62", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760649780690396`"}], ",", "0.6668209173393475`", ",",
         "10.018664840313726`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"63", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760659077069907`"}], ",", "0.6668348976235018`", ",",
         "10.018658513154612`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"64", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760759031227644`"}], ",", "0.6669728733996073`", ",",
         "10.018507969294173`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"65", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1176076728485414`"}], ",", "0.6669857741398457`", ",",
         "10.018502086244116`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"66", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.117608586708926`"}], ",", "0.6671159725955833`", ",", 
        "10.018360389467276`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"67", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760866023465182`"}], ",", "0.6671279071462187`", ",",
         "10.018354906857434`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"68", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760949793956607`"}], ",", "0.6672509790925626`", ",",
         "10.018221288502215`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"69", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11760956364685919`"}], ",", "0.6672620460074615`", ",",
         "10.018216168075028`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"70", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761033343320396`"}], ",", "0.6673785712666658`", ",",
         "10.018089946262572`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"71", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761039232987713`"}], ",", "0.6673888565850236`", ",",
         "10.018085154373745`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"72", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1176111013495851`"}], ",", "0.6674993534347912`", ",",
         "10.017965722089595`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"73", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761115429157877`"}], ",", "0.6675089325625592`", ",",
         "10.017961229045216`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"74", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761180877879866`"}], ",", "0.6676138657094975`", ",",
         "10.017848044132245`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"75", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761185649623858`"}], ",", "0.6676228049765682`", ",",
         "10.017843823635427`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"76", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761246190520323`"}], ",", "0.6677225923196272`", ",",
         "10.01773640035012`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"77", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761250502346708`"}], ",", "0.6677309502754014`", ",",
         "10.017732429036839`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"78", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761306614277846`"}], ",", "0.6678259686684428`", ",",
         "10.017630330891333`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"79", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761310519962291`"}], ",", "0.6678337971650821`", ",",
         "10.017626587939322`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"80", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761362624745714`"}], ",", "0.6679243873473925`", ",",
         "10.017529421606433`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"81", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761366170701505`"}], ",", "0.6679317324497968`", ",",
         "10.01752588840423`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"82", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761414641080338`"}], ",", "0.6680182032815293`", ",",
         "10.017433298505848`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"83", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761417867508184`"}], ",", "0.66802510603518`", ",", 
        "10.017429958371553`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"84", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761463033849653`"}], ",", "0.6681077381495444`", ",",
         "10.017341623004537`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"85", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761465975686589`"}], ",", "0.6681142352311361`", ",",
         "10.017338460945922`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"86", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1176150813163717`"}], ",", "0.6681932841950223`", ",",
         "10.01725408782657`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"87", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761510819343306`"}], ",", "0.6681994084660282`", ",",
         "10.017251090335645`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"88", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761550226622199`"}], ",", "0.6682751075246312`", ",",
         "10.017170413465223`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"89", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761552686835855`"}], ",", "0.6682808885040689`", ",",
         "10.017167568341716`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"90", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761589579313711`"}], ",", "0.6683534509720916`", ",",
         "10.017090345112686`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"91", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761591835399171`"}], ",", "0.6683589152417794`", ",",
         "10.017087641311814`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"92", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761626422581362`"}], ",", "0.6684285365932392`", ",",
         "10.017013649988307`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"93", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761628495088688`"}], ",", "0.6684337081463929`", ",",
         "10.017011077489093`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"94", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761660965100461`"}], ",", "0.668500567846483`", ",",
         "10.016940115006301`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"95", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.1176166287215295`"}], ",", "0.6685054683885798`", ",",
         "10.01693766469728`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"96", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.117616933943063`"}], ",", "0.6685697315040245`", ",", 
        "10.016869544733687`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"97", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761695151928137`"}], ",", "0.6685743807132999`", ",",
         "10.016867208313423`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"98", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761723878936052`"}], ",", "0.6686361993318585`", ",",
         "10.016801759597167`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"99", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761725501330363`"}], ",", "0.6686406150855518`", ",",
         "10.016799529487399`"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"100", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.11761752571222783`"}], ",", "0.6687001295705788`", ",",
         "10.016736594304282`"}], "}"}]}], "}"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.969828040365291*^9, 3.969828043589373*^9}, {
   3.969828161163191*^9, 3.969828164483261*^9}, {3.969828311943585*^9, 
   3.969828328712965*^9}, {3.96982889269414*^9, 3.969828893538665*^9}, {
   3.969829485129972*^9, 3.969829486978293*^9}, {3.969830251466428*^9, 
   3.9698302519412613`*^9}, 3.9698305554669857`*^9, {3.969832314035191*^9, 
   3.969832315744339*^9}, 3.96983285055818*^9, {3.969881043277651*^9, 
   3.969881044491736*^9}, 3.969881327752994*^9, {3.9698824764684353`*^9, 
   3.969882479655286*^9}, {3.969884179118898*^9, 3.969884183019611*^9}, {
   3.969885082342102*^9, 3.969885085634053*^9}, {3.9700543648063307`*^9, 
   3.970054367986712*^9}, {3.9702539800743637`*^9, 3.9702540010668783`*^9}, {
   3.9703349985235577`*^9, 3.970335003614409*^9}, {3.9703350996764307`*^9, 
   3.97033510313945*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e0234164-9687-4385-bc28-ab0bae82ae4b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Results", "Subtitle"]], "Section",
 CellChangeTimes->{{3.969824950177723*^9, 
  3.969824954339645*^9}},ExpressionUUID->"09844f3a-2544-4f3f-969a-\
d4c4c2cc170f"],

Cell[TextData[{
 "The following is a code for the least-square fit of the dependence of the \
moduli integrals to the truncation level ",
 Cell[BoxData[
  FormBox["L", TraditionalForm]],ExpressionUUID->
  "6cc501e9-e024-40a8-a02a-3787da3eafa7"],
 " for the last 25 terms, with errors parametrized as ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["L", 
    RowBox[{"-", "1"}]], TraditionalForm]],ExpressionUUID->
  "3b4483b7-134c-4724-82f9-9773555cd844"],
 ". Their suitable combination produces ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["g", "2"], " ", 
    RowBox[{
     SubscriptBox["E", "4"], "/", "V"}]}], TraditionalForm]],ExpressionUUID->
  "258bfd27-d71c-4a3c-9229-fe0553ceab68"],
 ", where ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],ExpressionUUID->
  "7161c935-f2e0-4330-8c60-4ea2d7c2e53b"],
 " is the open string coupling constant, ",
 Cell[BoxData[
  FormBox["V", TraditionalForm]],ExpressionUUID->
  "17b8821b-48aa-4a49-a7f1-9f69b6852f5f"],
 " is the spatial volume, and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "4"], TraditionalForm]],ExpressionUUID->
  "1abc3fd1-8263-4750-bee1-23a38ed775c6"],
 " is the energy of the rolling tachyon solution to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["\[Lambda]", "4"], ")"}], TraditionalForm]],ExpressionUUID->
  "6447b167-26d0-49cf-8ba1-4753381dcbe6"],
 ", see equation (4.18)."
}], "Text",
 CellFrame->1.5,
 CellFrameColor->GrayLevel[0],
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQnfaLf+6NyW8dZQ6bLQXR3gLL1oBovtM6m0F0QNzz
vSB6wYHMfSC66uf8lptAWujSXTB933F9wC0g/XvhxnAQffLaix2fgPSc34t2
guj7M1+bfwbSk+5NswbRxsvfuYLo2jNz/UF00Q7JRBDdVNKYBqKnnGrOAtEW
p6aC6XONusUg2iH7dxmI7iuc0w2iVzxbDaZNRA5NANEtn5oXgOiaPx83gehP
wllbQfSpywVvQfTXifUfQbSmsHneFyDdHewGputOl/aDaI7r1WBa78apZX+A
tHn3BTCt9P7FJPcpbx19vd+A6fYtfFtLpgLtKzIC03ydraHzp711PFi8AEwD
AFZDy+Y=
  "],ExpressionUUID->"13ff3c8a-74d2-4291-9c61-168462d5498c"],

Cell[TextData[{
 "The least-square fits for the moduli integrals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "1"], TraditionalForm]],ExpressionUUID->
  "71354063-03b0-4115-8329-ba76762e67cb"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["I", "2"], "=", 
     RowBox[{"-", 
      SubscriptBox["I", "3"]}]}], ","}], TraditionalForm]],ExpressionUUID->
  "ddf2c357-6cb3-4329-a562-30638a96ace0"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "4"], TraditionalForm]],ExpressionUUID->
  "645bf858-e2f2-4210-9af4-21c1873ebfba"],
 ", and the energy ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "4"], TraditionalForm]],ExpressionUUID->
  "434ca543-38ff-4fb3-afd9-20997b3393e9"],
 ":"
}], "Text",
 CellChangeTimes->{{3.96988454318137*^9, 3.969884557448742*^9}, {
  3.969902323577776*^9, 
  3.969902337062777*^9}},ExpressionUUID->"c0d49b70-5db7-4bc4-a8e3-\
f398e0159721"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"integralVals", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     TemplateBox[{
       RowBox[{"{", 
         RowBox[{
           RowBox[{"integral", "[", 
             RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
             TemplateBox[{
               RowBox[{"integral", "[", 
                 RowBox[{"[", 
                   RowBox[{"All", ",", "2"}], "]"}], "]"}]}, "Transpose"], 
             "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "}"}]},
      "Transpose"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"integralFits", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Fit", "[", 
     RowBox[{
      RowBox[{"integralVals", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"maxSize", "-", "24"}], ";;", "maxSize"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox["1", "L"]}], "}"}], ",", "L"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"E4", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"integralFits", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"integralFits", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"integralFits", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}], "//", 
   "FullSimplify"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969823916085753*^9, 3.969824044044981*^9}, {
  3.969824099234206*^9, 3.969824108316741*^9}, {3.969824580356201*^9, 
  3.9698245844812117`*^9}, {3.969824685224373*^9, 3.969824769674293*^9}, {
  3.969826292028986*^9, 3.9698263447121*^9}, {3.969828053659601*^9, 
  3.969828061926627*^9}, {3.969828277196624*^9, 3.969828293331579*^9}, {
  3.969828347673066*^9, 3.969828391377894*^9}, {3.969828903686574*^9, 
  3.9698289099606028`*^9}, {3.969829526138349*^9, 3.9698295276822042`*^9}, {
  3.969830264152021*^9, 3.9698302779216337`*^9}, {3.969831588919874*^9, 
  3.969831591520903*^9}, {3.969882528357616*^9, 3.969882532151626*^9}, {
  3.969893997639716*^9, 3.969894010082623*^9}, {3.970054374353133*^9, 
  3.9700544400873938`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"89131bcd-94f2-4345-8979-a494c960270f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.11763373684053545`"}], "+", 
    FractionBox["0.0016175485495975135`", "L"]}], ",", 
   RowBox[{"0.671804236121543`", "\[VeryThinSpace]", "-", 
    FractionBox["0.31193696727415926`", "L"]}], ",", 
   RowBox[{"10.013558770120916`", "\[VeryThinSpace]", "+", 
    FractionBox["0.3193931659365472`", "L"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.969824719164444*^9, 3.9698247704073477`*^9}, 
   3.9698255451143913`*^9, {3.9698263420395803`*^9, 3.969826345006359*^9}, {
   3.969828360211115*^9, 3.969828391696344*^9}, 3.969828912277602*^9, 
   3.9698294929649973`*^9, 3.96982952806006*^9, 3.9698295962180443`*^9, {
   3.969830279088409*^9, 3.9698303030702877`*^9}, 3.9698316182576714`*^9, 
   3.9698321190062428`*^9, 3.96983232576011*^9, 3.969833079313161*^9, 
   3.9698335202590322`*^9, 3.969881051017417*^9, 3.969882484481557*^9, 
   3.969882534126363*^9, 3.969884191190051*^9, 3.969885090816626*^9, 
   3.969885188186784*^9, 3.9698937141346397`*^9, {3.969894001229514*^9, 
   3.969894010480735*^9}, 3.969901672065593*^9, {3.9700543716987343`*^9, 
   3.970054440404731*^9}, 3.970062070948657*^9, {3.970253992770802*^9, 
   3.9702540112375937`*^9}, 3.970335106519854*^9, 3.971285846606806*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"5525c38e-d7be-4147-b1d8-0cffbefa10f3"],

Cell[BoxData[
 RowBox[{"0.5691554412698938`", "\[VeryThinSpace]", "+", 
  FractionBox["0.03966032689436883`", "L"]}]], "Output",
 CellChangeTimes->{{3.969824719164444*^9, 3.9698247704073477`*^9}, 
   3.9698255451143913`*^9, {3.9698263420395803`*^9, 3.969826345006359*^9}, {
   3.969828360211115*^9, 3.969828391696344*^9}, 3.969828912277602*^9, 
   3.9698294929649973`*^9, 3.96982952806006*^9, 3.9698295962180443`*^9, {
   3.969830279088409*^9, 3.9698303030702877`*^9}, 3.9698316182576714`*^9, 
   3.9698321190062428`*^9, 3.96983232576011*^9, 3.969833079313161*^9, 
   3.9698335202590322`*^9, 3.969881051017417*^9, 3.969882484481557*^9, 
   3.969882534126363*^9, 3.969884191190051*^9, 3.969885090816626*^9, 
   3.969885188186784*^9, 3.9698937141346397`*^9, {3.969894001229514*^9, 
   3.969894010480735*^9}, 3.969901672065593*^9, {3.9700543716987343`*^9, 
   3.970054440404731*^9}, 3.970062070948657*^9, {3.970253992770802*^9, 
   3.9702540112375937`*^9}, 3.970335106519854*^9, 3.9712858466073103`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"61b5c22c-840b-4275-8a7e-7ebeec540413"]
}, Open  ]],

Cell["\<\
Here is how our result for the energy of the rolling tachyon compares with \
the other results in the literature:\
\>", "Text",
 CellChangeTimes->{{3.969830644696949*^9, 3.9698307006355886`*^9}, {
  3.9698307496264257`*^9, 3.96983076323394*^9}, {3.969831366519496*^9, 
  3.969831390846607*^9}},ExpressionUUID->"e1647a6b-5749-42e6-8d36-\
73d766d371d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Comparison", " ", "with", " ", 
     TemplateBox[{
      "\"\\!\\(\\*TemplateBox[{\\\"\\\\\\\"2101.07678\\\\\\\"\\\", \
\\\"https://arxiv.org/pdf/2101.07678\\\"},\\\"HyperlinkURL\\\"]\\)\"", 
       "https://arxiv.org/abs/2101.07678"},
      "HyperlinkURL"]}], ",", " ", 
    RowBox[{"see", " ", "its", " ", "page", " ", "205."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["22.4594", 
    RowBox[{"4", 
     SuperscriptBox["\[Pi]", "2"]}]], "\[IndentingNewLine]", 
   RowBox[{"Abs", "[", 
    RowBox[{"1", "-", 
     RowBox[{"%", "/", 
      RowBox[{"E4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.969830783955451*^9, 3.96983083260223*^9}, {
   3.9698309200603123`*^9, 3.9698309571546993`*^9}, {3.969831133089239*^9, 
   3.969831134737846*^9}, 3.9698311652832413`*^9, 3.9698311956845493`*^9, {
   3.969831228789797*^9, 3.9698312649754457`*^9}, {3.969885058886073*^9, 
   3.969885059399716*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8783c862-b02e-4b99-8ad8-96c1515707df"],

Cell[BoxData["0.5689032479741802`"], "Output",
 CellChangeTimes->{{3.969830812816543*^9, 3.9698308403030367`*^9}, 
   3.9698309585769157`*^9, {3.9698312577237787`*^9, 3.9698312652900763`*^9}, 
   3.9698316251258783`*^9, 3.9698321190428877`*^9, 3.969832328161076*^9, 
   3.96983307935498*^9, 3.969833520299073*^9, 3.969882487425742*^9, 
   3.969882536958806*^9, 3.969885093385532*^9, 3.9698937141492968`*^9, {
   3.969894003149716*^9, 3.969894012093358*^9}, 3.969901672100171*^9, {
   3.970054386038372*^9, 3.9700543924835587`*^9}, 3.970054450301161*^9, 
   3.970062083074766*^9, 3.9702540131015253`*^9, 3.970335108384376*^9, 
   3.971285846618795*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"a94b8767-c42f-49ca-b710-7c4de85759c6"],

Cell[BoxData["0.00044310091308430444`"], "Output",
 CellChangeTimes->{{3.969830812816543*^9, 3.9698308403030367`*^9}, 
   3.9698309585769157`*^9, {3.9698312577237787`*^9, 3.9698312652900763`*^9}, 
   3.9698316251258783`*^9, 3.9698321190428877`*^9, 3.969832328161076*^9, 
   3.96983307935498*^9, 3.969833520299073*^9, 3.969882487425742*^9, 
   3.969882536958806*^9, 3.969885093385532*^9, 3.9698937141492968`*^9, {
   3.969894003149716*^9, 3.969894012093358*^9}, 3.969901672100171*^9, {
   3.970054386038372*^9, 3.9700543924835587`*^9}, 3.970054450301161*^9, 
   3.970062083074766*^9, 3.9702540131015253`*^9, 3.970335108384376*^9, 
   3.9712858466192513`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"582f2526-aade-47d0-afec-64e4dc5d6cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Comparison", " ", "with", " ", 
     TemplateBox[{"\"2310.17895\"", "https://arxiv.org/abs/2310.17895"},
      "HyperlinkURL"]}], ",", " ", 
    RowBox[{"see", " ", "their", " ", "equations", " ", 
     RowBox[{"(", "4.17", ")"}], " ", "and", " ", 
     RowBox[{"(", "4.21", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1.126"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"Abs", "[", 
    RowBox[{"1", "-", 
     RowBox[{"%", "/", 
      RowBox[{"E4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"-", "1.119"}], " ", "*", 
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"Abs", "[", 
    RowBox[{"1", "-", 
     RowBox[{"%", "/", 
      RowBox[{"E4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.9698312674249363`*^9, 3.969831344532386*^9}, {
  3.969885054189127*^9, 3.969885055208151*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"cef6b0ae-0356-465f-a46b-6d152f6c7a02"],

Cell[BoxData["0.563`"], "Output",
 CellChangeTimes->{{3.969831266279134*^9, 3.969831307012742*^9}, 
   3.969831345116952*^9, 3.9698316270107107`*^9, 3.9698321190848007`*^9, 
   3.969832329995592*^9, 3.969833079365179*^9, 3.969833520306835*^9, 
   3.969882488785775*^9, 3.9698825382507343`*^9, 3.9698850943582067`*^9, 
   3.969893714173214*^9, 3.969894017723865*^9, 3.969901672127676*^9, 
   3.970054451881473*^9, 3.970062084614094*^9, 3.9702540149597063`*^9, 
   3.970335110666103*^9, 3.971285846650234*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"55c6f16f-5d5d-4026-83cd-2bcaa6923c9c"],

Cell[BoxData["0.01081504422791768`"], "Output",
 CellChangeTimes->{{3.969831266279134*^9, 3.969831307012742*^9}, 
   3.969831345116952*^9, 3.9698316270107107`*^9, 3.9698321190848007`*^9, 
   3.969832329995592*^9, 3.969833079365179*^9, 3.969833520306835*^9, 
   3.969882488785775*^9, 3.9698825382507343`*^9, 3.9698850943582067`*^9, 
   3.969893714173214*^9, 3.969894017723865*^9, 3.969901672127676*^9, 
   3.970054451881473*^9, 3.970062084614094*^9, 3.9702540149597063`*^9, 
   3.970335110666103*^9, 3.97128584665071*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"de9bd1af-c567-4bd7-89fe-be0dc99e3fe6"],

Cell[BoxData["0.5595`"], "Output",
 CellChangeTimes->{{3.969831266279134*^9, 3.969831307012742*^9}, 
   3.969831345116952*^9, 3.9698316270107107`*^9, 3.9698321190848007`*^9, 
   3.969832329995592*^9, 3.969833079365179*^9, 3.969833520306835*^9, 
   3.969882488785775*^9, 3.9698825382507343`*^9, 3.9698850943582067`*^9, 
   3.969893714173214*^9, 3.969894017723865*^9, 3.969901672127676*^9, 
   3.970054451881473*^9, 3.970062084614094*^9, 3.9702540149597063`*^9, 
   3.970335110666103*^9, 3.971285846651205*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"f1bc61c9-b9f6-478b-bd10-de7774a824a7"],

Cell[BoxData["0.01696450665278837`"], "Output",
 CellChangeTimes->{{3.969831266279134*^9, 3.969831307012742*^9}, 
   3.969831345116952*^9, 3.9698316270107107`*^9, 3.9698321190848007`*^9, 
   3.969832329995592*^9, 3.969833079365179*^9, 3.969833520306835*^9, 
   3.969882488785775*^9, 3.9698825382507343`*^9, 3.9698850943582067`*^9, 
   3.969893714173214*^9, 3.969894017723865*^9, 3.969901672127676*^9, 
   3.970054451881473*^9, 3.970062084614094*^9, 3.9702540149597063`*^9, 
   3.970335110666103*^9, 3.971285846651649*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"9a7d8dd3-e782-42df-a266-ea4347893928"]
}, Open  ]],

Cell["The following are the plots shown in our paper:", "Text",
 CellChangeTimes->{{3.969828170665553*^9, 3.9698281821719923`*^9}, {
  3.969829942930266*^9, 
  3.969829944652239*^9}},ExpressionUUID->"283ffbf9-21e2-4572-a883-\
1bb7dd9a32cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"plot1", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"integralFits", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"integralFits", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "//", "Evaluate"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"L", ",", "0", ",", "maxSize"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Dashed", ",", " ", "DarkGray"}], "}"}], ",", 
           RowBox[{"{", "DarkGreen", "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "5"}], "]"}], ",",
                "StandardForm"}], "]"}], ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], ",", "5"}], "]"}], ",", 
               "StandardForm"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"integralVals", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "6.5"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Truncation level L\>\"", ",", 
         " ", "\"\<\!\(\*SubscriptBox[\(I\), \(1\)]\)(L)\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<The integral \!\(\*SubscriptBox[\(I\), \(1\)]\) vs. \
Truncation level L\>\"", ",", "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
         "16"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot2", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"integralFits", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"integralFits", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "//", "Evaluate"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"L", ",", "0", ",", "maxSize"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Dashed", ",", " ", "DarkGray"}], "}"}], ",", 
           RowBox[{"{", "DarkGreen", "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}], ",",
                "StandardForm"}], "]"}], ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", "2", "]"}], "]"}], ",", "3"}], "]"}], ",", 
               "StandardForm"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"integralVals", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "6.5"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"ImageSize", "->", " ", "Large"}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Truncation level L\>\"", ",", 
         " ", "\"\<\!\(\*SubscriptBox[\(I\), \(2\)]\)(L)=-\!\(\*SubscriptBox[\
\(I\), \(3\)]\)(L)\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<The integral \!\(\*SubscriptBox[\(I\), \
\(2\)]\)=-\!\(\*SubscriptBox[\(I\), \(3\)]\) vs. Truncation level L\>\"", ",",
          "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
         "16"}], "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plot3", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"integralFits", "[", 
            RowBox[{"[", 
             RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"integralFits", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "//", "Evaluate"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"L", ",", "0", ",", "maxSize"}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Dashed", ",", " ", "DarkGray"}], "}"}], ",", 
           RowBox[{"{", "DarkGreen", "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", 
                   RowBox[{"3", ",", "1"}], "]"}], "]"}], ",", "5"}], "]"}], ",",
                "StandardForm"}], "]"}], ",", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"NumberForm", "[", 
                RowBox[{
                 RowBox[{"integralFits", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", "5"}], "]"}], ",", 
               "StandardForm"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", 
       RowBox[{
        RowBox[{"integralVals", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", 
        RowBox[{"PlotMarkers", "->", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "6.5"}], "}"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Truncation level L\>\"", ",", 
         " ", "\"\<\!\(\*SubscriptBox[\(I\), \(4\)]\)(L)\>\""}], "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<The integral \!\(\*SubscriptBox[\(I\), \(4\)]\) vs. \
Truncation level L\>\"", ",", "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
         "16"}], "}"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "plot1", \
"\[IndentingNewLine]", "plot2", "\[IndentingNewLine]", "plot3"}], "Input",
 CellChangeTimes->{{3.950897635988377*^9, 3.950897688299477*^9}, {
   3.950897718738237*^9, 3.9508979042144814`*^9}, {3.9508979344823303`*^9, 
   3.950897964242011*^9}, {3.950898013325251*^9, 3.950898014301392*^9}, {
   3.9508980682588053`*^9, 3.950898212089736*^9}, {3.950898247557364*^9, 
   3.950898358268057*^9}, {3.950898420983439*^9, 3.950898421940217*^9}, {
   3.950898609571169*^9, 3.950898672637425*^9}, {3.9508988333724813`*^9, 
   3.95089884398378*^9}, {3.950899617439928*^9, 3.950899627236246*^9}, {
   3.9698251044517403`*^9, 3.9698251313135*^9}, {3.969825162716007*^9, 
   3.969825266454709*^9}, {3.969825353388661*^9, 3.969825506921811*^9}, {
   3.969825537467964*^9, 3.9698255416795683`*^9}, {3.969825578865543*^9, 
   3.969825615727894*^9}, {3.9698256470325117`*^9, 3.969825651056345*^9}, {
   3.969825683439801*^9, 3.969825713057241*^9}, {3.969825788453978*^9, 
   3.9698257973372927`*^9}, {3.96982584065285*^9, 3.9698258625073137`*^9}, {
   3.9698259024605293`*^9, 3.969825987907629*^9}, {3.969826018776971*^9, 
   3.9698260371320257`*^9}, {3.969826068580346*^9, 3.969826088306232*^9}, {
   3.969826129234337*^9, 3.969826199550634*^9}, 3.969826255659404*^9, {
   3.969826501520117*^9, 3.969826503823554*^9}, {3.969826535713201*^9, 
   3.969826604166916*^9}, {3.9698284331975517`*^9, 3.9698284367860823`*^9}, {
   3.969828920666623*^9, 3.969828944503646*^9}, {3.969829514201646*^9, 
   3.969829581298794*^9}, {3.969830281635145*^9, 3.9698302864633083`*^9}, {
   3.9698303203970013`*^9, 3.969830330175954*^9}, {3.9698303646795273`*^9, 
   3.9698303842953987`*^9}, {3.969831647343178*^9, 3.969831653770516*^9}, {
   3.969832177794692*^9, 3.969832214369985*^9}, {3.969832288204032*^9, 
   3.969832289055833*^9}, {3.9698323364377937`*^9, 3.969832371451285*^9}, {
   3.969832659759161*^9, 3.969832737078577*^9}, {3.969833561903802*^9, 
   3.969833562097809*^9}, {3.969881055753234*^9, 3.969881080519231*^9}, {
   3.969882508843961*^9, 3.969882510522607*^9}, {3.969882828836275*^9, 
   3.969882841936116*^9}, {3.969884130218889*^9, 3.96988414830579*^9}, {
   3.9698843072590513`*^9, 3.969884440869516*^9}, {3.9698851429894257`*^9, 
   3.9698851692487392`*^9}, {3.970254018861394*^9, 3.97025403127426*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e0d5048a-3627-4f37-82ab-cf2426278fd5"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {GrayLevel[0.28], AbsoluteThickness[2], Opacity[1.], 
            Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN26i8XzbGT3bf/1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfAO8DjgU=
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0, 0.35, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwV0ntUzAkUwPEpYklUS+MxkV6azlQzNQ1SXNbQuylTfqREydRQo0mJll5i
RJQkJ72OogcVNtRsMzVStEomxcYeiqURUdSoNu39/XHPPZ9zvuf+dZfvjvTZ
o0mhUEJwyL3zv5a+9RwGVEtM7OoWyORr9C2rph9jwO/Vg1/a0O0a2x+1nWXA
Lmd3LyU6aEjyNruQAVF2krJudEqHikpXMMDqc5Pna7JPL0vw0LICYatDwFey
16b7ZKdZQajLhQw9A+ynW4ysyLEGG/cXZ3log+9b5w2VWsPBEao/H1369gS9
rtYaUoW2xgS6TfEhwP2lNQS16RfvJPvEa82ipTbQVbQmNgJdNmmeU1tsA4/m
Pg1KQ++dyMwrIZiww0okVKCzPD/djwtiwnah3vEH6IYi7kcPARNCvepzH6IX
Ov/gjMYy4bOK29COfpgV0LHpIhOaHqe/70HTrS2m9XcxwVhbUjGMHgiqF1hu
YYFT42eWEVUmj2z+YFflYQsuwcIhMboBrgsZfraw0qm7IAatKxVdKQu0Ba+K
Zrc4dHXVmH5xpC0cH+FePooeztEezsmwBWMZzUiCjhHaVCd12ULybO07eeh4
3ViGX4AdFERKmQ/Qp7bPMJvcxwZD9+GfOgtl8rXMOaOqaDaU88s0dNFDWvot
3fFsyLBQauqjiZuGYdWn2eC6J4FigDb7xf5G8HU2NE0kqAzRDTXB9q0DbPhT
N0dshR7VbeReDLeHiQCF2A0d3HIklCXgwPhccVwyOsTR3HM0kgPi8Ke04+jQ
mx320lgOpMh05KloQa6ZFvcEB8opZpRT6IjIJ1eIqxy4FDIYfQ59mGrSe+wd
9k4D9Dx05t5W//aglWAea/uoBt04c5G3cNsq4NulL3iHZuklZKuiHcBkVcor
x0X4T9+cGJ77HOHoF9fOZHRR/gOa+sxaaD8fEtGMvp3u8FLpA2Af2O8/hY6u
c+Llua8Hl71Va60Xy+Ty1pJhif8G2B+dHOOPDtu8uj6M+A14SoKdiL5cyqoR
hm8Er9UO4yXojG/1iaJYLiSnCJOb0e/LD8YIojZBamXB0j5006bMnKSkzWB6
Q0M8idbw6uk7m+AMnXl+nfOXyOSU9Xc0CuNcYHXjmTE6+iRV7aE84QoOPYaW
69Ci7cEKdbIbSHtVh7zRvYnskHUX3MHR6eHbYPT885d6JEUeMHZscWU0+qqu
ZVxLricMPvnikYxujFrGXVHhBb51taaZ6HyjQpoTnwdOLFejAnR9/DhF0MGD
mJRTtAr0creZ/5ls9YYjfbX+d9F/PKGn/f3MG1xEmsYK9Onmn0yjAB/IVCXR
29DnxarwoFc+wPm57H03On7B0nnG27bASNepkdfoMrpWa/SbLXA3WOmsQs/4
rrGoMZAPRtZLzgyhrzFvHs3/wAfZrBt642j67nLPyf2+UMQrna5Jk8lfutTe
8h3whZHWhdRZaOWVw1brxH5gNDUg0EX/uO3taDzsB40xOl8N0FP3ompSI7ZC
Vv9tPUO0G3MTN35kK4xrVYpM0C0BNmFCMQEdz1eY0NH6wQJp3kEC7qv1HUkH
Cop0OmIJCMwf45Mejfr1FjuegB0ptamkTU+qxydTCNDrmvaRdMIt+elz2QSo
s+5XWaIdZvKqa2oJUD5Tr2SgU+dINPulBPxj4Mcj/VRPwV8sI8BZq1pAWkBj
jx1VENAz4HeJ9EXWwg3Of+F9yoFx0t/933T2vCLg3sbnUis07FpkrvOagCXd
XztJp4X6HFrXSwDNfMYn0sYHmmjF/xJwaIYpzRrtnVq6Z/8gAXP7GfGkL6f1
3i34SsCzM6ZZpPvPLZ6tHCaANUG9Tjoh93QlR03ActbwS9KPCx9QwsYIGJx4
8Y009epPn9wJApoypdo26N0VK0vaJgmQjV4yIV1ZLVJPTREwZhG9hvT/QNz1
Pw==
             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN26i8XzbGT3bf/1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfAO8DjgU=
                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Line[CompressedData["
1:eJwV0ntUzAkUwPEpYklUS+MxkV6azlQzNQ1SXNbQuylTfqREydRQo0mJll5i
RJQkJ72OogcVNtRsMzVStEomxcYeiqURUdSoNu39/XHPPZ9zvuf+dZfvjvTZ
o0mhUEJwyL3zv5a+9RwGVEtM7OoWyORr9C2rph9jwO/Vg1/a0O0a2x+1nWXA
Lmd3LyU6aEjyNruQAVF2krJudEqHikpXMMDqc5Pna7JPL0vw0LICYatDwFey
16b7ZKdZQajLhQw9A+ynW4ysyLEGG/cXZ3log+9b5w2VWsPBEao/H1369gS9
rtYaUoW2xgS6TfEhwP2lNQS16RfvJPvEa82ipTbQVbQmNgJdNmmeU1tsA4/m
Pg1KQ++dyMwrIZiww0okVKCzPD/djwtiwnah3vEH6IYi7kcPARNCvepzH6IX
Ov/gjMYy4bOK29COfpgV0LHpIhOaHqe/70HTrS2m9XcxwVhbUjGMHgiqF1hu
YYFT42eWEVUmj2z+YFflYQsuwcIhMboBrgsZfraw0qm7IAatKxVdKQu0Ba+K
Zrc4dHXVmH5xpC0cH+FePooeztEezsmwBWMZzUiCjhHaVCd12ULybO07eeh4
3ViGX4AdFERKmQ/Qp7bPMJvcxwZD9+GfOgtl8rXMOaOqaDaU88s0dNFDWvot
3fFsyLBQauqjiZuGYdWn2eC6J4FigDb7xf5G8HU2NE0kqAzRDTXB9q0DbPhT
N0dshR7VbeReDLeHiQCF2A0d3HIklCXgwPhccVwyOsTR3HM0kgPi8Ke04+jQ
mx320lgOpMh05KloQa6ZFvcEB8opZpRT6IjIJ1eIqxy4FDIYfQ59mGrSe+wd
9k4D9Dx05t5W//aglWAea/uoBt04c5G3cNsq4NulL3iHZuklZKuiHcBkVcor
x0X4T9+cGJ77HOHoF9fOZHRR/gOa+sxaaD8fEtGMvp3u8FLpA2Af2O8/hY6u
c+Llua8Hl71Va60Xy+Ty1pJhif8G2B+dHOOPDtu8uj6M+A14SoKdiL5cyqoR
hm8Er9UO4yXojG/1iaJYLiSnCJOb0e/LD8YIojZBamXB0j5006bMnKSkzWB6
Q0M8idbw6uk7m+AMnXl+nfOXyOSU9Xc0CuNcYHXjmTE6+iRV7aE84QoOPYaW
69Ci7cEKdbIbSHtVh7zRvYnskHUX3MHR6eHbYPT885d6JEUeMHZscWU0+qqu
ZVxLricMPvnikYxujFrGXVHhBb51taaZ6HyjQpoTnwdOLFejAnR9/DhF0MGD
mJRTtAr0creZ/5ls9YYjfbX+d9F/PKGn/f3MG1xEmsYK9Onmn0yjAB/IVCXR
29DnxarwoFc+wPm57H03On7B0nnG27bASNepkdfoMrpWa/SbLXA3WOmsQs/4
rrGoMZAPRtZLzgyhrzFvHs3/wAfZrBt642j67nLPyf2+UMQrna5Jk8lfutTe
8h3whZHWhdRZaOWVw1brxH5gNDUg0EX/uO3taDzsB40xOl8N0FP3ompSI7ZC
Vv9tPUO0G3MTN35kK4xrVYpM0C0BNmFCMQEdz1eY0NH6wQJp3kEC7qv1HUkH
Cop0OmIJCMwf45Mejfr1FjuegB0ptamkTU+qxydTCNDrmvaRdMIt+elz2QSo
s+5XWaIdZvKqa2oJUD5Tr2SgU+dINPulBPxj4Mcj/VRPwV8sI8BZq1pAWkBj
jx1VENAz4HeJ9EXWwg3Of+F9yoFx0t/933T2vCLg3sbnUis07FpkrvOagCXd
XztJp4X6HFrXSwDNfMYn0sYHmmjF/xJwaIYpzRrtnVq6Z/8gAXP7GfGkL6f1
3i34SsCzM6ZZpPvPLZ6tHCaANUG9Tjoh93QlR03ActbwS9KPCx9QwsYIGJx4
8Y009epPn9wJApoypdo26N0VK0vaJgmQjV4yIV1ZLVJPTREwZhG9hvT/QNz1
Pw==
                 "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 
                100}, {-0.11763373684053545`, -0.11751903294092503`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -0.11751266050205804`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 
               100}, {-0.11763373684053545`, -0.11751903294092503`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, -0.11751266050205804`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0.35, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0.28]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN26i8XzbGT3bf/1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfAO8DjgU=
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Line[CompressedData["
1:eJwV0ntUzAkUwPEpYklUS+MxkV6azlQzNQ1SXNbQuylTfqREydRQo0mJll5i
RJQkJ72OogcVNtRsMzVStEomxcYeiqURUdSoNu39/XHPPZ9zvuf+dZfvjvTZ
o0mhUEJwyL3zv5a+9RwGVEtM7OoWyORr9C2rph9jwO/Vg1/a0O0a2x+1nWXA
Lmd3LyU6aEjyNruQAVF2krJudEqHikpXMMDqc5Pna7JPL0vw0LICYatDwFey
16b7ZKdZQajLhQw9A+ynW4ysyLEGG/cXZ3log+9b5w2VWsPBEao/H1369gS9
rtYaUoW2xgS6TfEhwP2lNQS16RfvJPvEa82ipTbQVbQmNgJdNmmeU1tsA4/m
Pg1KQ++dyMwrIZiww0okVKCzPD/djwtiwnah3vEH6IYi7kcPARNCvepzH6IX
Ov/gjMYy4bOK29COfpgV0LHpIhOaHqe/70HTrS2m9XcxwVhbUjGMHgiqF1hu
YYFT42eWEVUmj2z+YFflYQsuwcIhMboBrgsZfraw0qm7IAatKxVdKQu0Ba+K
Zrc4dHXVmH5xpC0cH+FePooeztEezsmwBWMZzUiCjhHaVCd12ULybO07eeh4
3ViGX4AdFERKmQ/Qp7bPMJvcxwZD9+GfOgtl8rXMOaOqaDaU88s0dNFDWvot
3fFsyLBQauqjiZuGYdWn2eC6J4FigDb7xf5G8HU2NE0kqAzRDTXB9q0DbPhT
N0dshR7VbeReDLeHiQCF2A0d3HIklCXgwPhccVwyOsTR3HM0kgPi8Ke04+jQ
mx320lgOpMh05KloQa6ZFvcEB8opZpRT6IjIJ1eIqxy4FDIYfQ59mGrSe+wd
9k4D9Dx05t5W//aglWAea/uoBt04c5G3cNsq4NulL3iHZuklZKuiHcBkVcor
x0X4T9+cGJ77HOHoF9fOZHRR/gOa+sxaaD8fEtGMvp3u8FLpA2Af2O8/hY6u
c+Llua8Hl71Va60Xy+Ty1pJhif8G2B+dHOOPDtu8uj6M+A14SoKdiL5cyqoR
hm8Er9UO4yXojG/1iaJYLiSnCJOb0e/LD8YIojZBamXB0j5006bMnKSkzWB6
Q0M8idbw6uk7m+AMnXl+nfOXyOSU9Xc0CuNcYHXjmTE6+iRV7aE84QoOPYaW
69Ci7cEKdbIbSHtVh7zRvYnskHUX3MHR6eHbYPT885d6JEUeMHZscWU0+qqu
ZVxLricMPvnikYxujFrGXVHhBb51taaZ6HyjQpoTnwdOLFejAnR9/DhF0MGD
mJRTtAr0creZ/5ls9YYjfbX+d9F/PKGn/f3MG1xEmsYK9Onmn0yjAB/IVCXR
29DnxarwoFc+wPm57H03On7B0nnG27bASNepkdfoMrpWa/SbLXA3WOmsQs/4
rrGoMZAPRtZLzgyhrzFvHs3/wAfZrBt642j67nLPyf2+UMQrna5Jk8lfutTe
8h3whZHWhdRZaOWVw1brxH5gNDUg0EX/uO3taDzsB40xOl8N0FP3ompSI7ZC
Vv9tPUO0G3MTN35kK4xrVYpM0C0BNmFCMQEdz1eY0NH6wQJp3kEC7qv1HUkH
Cop0OmIJCMwf45Mejfr1FjuegB0ptamkTU+qxydTCNDrmvaRdMIt+elz2QSo
s+5XWaIdZvKqa2oJUD5Tr2SgU+dINPulBPxj4Mcj/VRPwV8sI8BZq1pAWkBj
jx1VENAz4HeJ9EXWwg3Of+F9yoFx0t/933T2vCLg3sbnUis07FpkrvOagCXd
XztJp4X6HFrXSwDNfMYn0sYHmmjF/xJwaIYpzRrtnVq6Z/8gAXP7GfGkL6f1
3i34SsCzM6ZZpPvPLZ6tHCaANUG9Tjoh93QlR03ActbwS9KPCx9QwsYIGJx4
8Y009epPn9wJApoypdo26N0VK0vaJgmQjV4yIV1ZLVJPTREwZhG9hvT/QNz1
Pw==
             "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 
            100}, {-0.11763373684053545`, -0.11751903294092503`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, -0.11751266050205804`}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[
           2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}],
              TraditionalForm], {0., 0.}, Automatic, Offset[
             6.5]], CompressedData["
1:eJw9y2tM01ccxvG/OhU2EQZoqdyEOQVUBtohLWw8codK76XFXSmlhtCMLIhA
NbGyGUKIIhoVEx3LYHOQmOmsqAWmKbBpNIhUBCSwDYa7MCZlKA1sIC96fic5
Lz7ne54QXZEifwXHcfqlu2zpLufYmUooXy+vvyew3nI9wOTg1XxzuM1lNyyu
3Pv38DyzFwzSsZ9aS9pd9sXh4dLBmTPMfrjyujmvrYM5AFdlQ3b0MG+E/cZc
Q9M4cyjc94e3fTLBvAn5Tt9R7SzzZoj5uv7cOeYwJFyUJlmW/eByBJyH/unb
v4J5G3ojKzLT3Zgj4R3o7P/AnTkKKcWjtutrmKPxTLTOYfRg3oHEP1YnD3oy
78S1K+cvq7yYBZDzhZNveDO/jWKDft5EjsH9moXNIz7MuzBekf9eoC9zLGpF
kus71zELUVId1a4ji1CuXvgP65njUDkc1KInx2N6OG05n8f8Dh49b24UkN9F
VUjX1B1yAk651X47QgYsaYFBe/1cNgO81lljITO3G6+2eEjt1HdjPjg+9Vfq
idjwY+vnQj7riZjOa/gzmZlLQtzsWMUJ6kmwlp98eo56Ms73WMOHqCcjMbTI
OUo9BR9XlFz138B6CsJb/RJCmblUmILxs5J6KsLqzhpyqKfh++guz6PU0+DY
Zeqoop6OqUhh7mXq6bj7aeE+C/UMlMUdufmYegb6qnOinlDPRFNQ9CMn9Ux8
JrHZ56mLsfWL42KeP+tiDPTG/s5n5vZAlFFYv4P6HgyYx58KqGfBZNwnElPP
gv7/SlEWdQlKT6w6kEtdAk/394V51KUIsPxyoYS6FNtMW7aXUpdB57VlupIZ
MjR+3aiqov8yBHY2NtUx35bBJ6xo/Bzt5ZAU5/x7kfZy+OtqPJpoL8fJws7Z
a7SXI33x5kwL7RXwLnAM2mivwJFbyvYO2itwcK3qRjftFeh6lnL0Ae2VWAw5
dGmQ9kpIIy4ZntBeiYKPmnvGaK/EPXtB2W+0V+H+nDhmkvYquG+v6yabVaj9
MnfqOe1VqDs1Y3pBezWst/vWLtBejeNn3zpGNqvRsLWrfmUA26sx9EDgs4qZ
y4bD2PbdGmZkw2Yz8D2YzdmIGZjI8KF9NuI7HzaTOQ0wpCzj016DTpnmIdms
Qf/IX0nBtNdAH2o/Tea0MNraLZtor4XvK3Hcm7TXYqL7td5w2msxGWvlRdA+
B7LHH34VueSXpU7zJg==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                  Offset[6.5]], CompressedData["
1:eJw9y2tM01ccxvG/OhU2EQZoqdyEOQVUBtohLWw8codK76XFXSmlhtCMLIhA
NbGyGUKIIhoVEx3LYHOQmOmsqAWmKbBpNIhUBCSwDYa7MCZlKA1sIC96fic5
Lz7ne54QXZEifwXHcfqlu2zpLufYmUooXy+vvyew3nI9wOTg1XxzuM1lNyyu
3Pv38DyzFwzSsZ9aS9pd9sXh4dLBmTPMfrjyujmvrYM5AFdlQ3b0MG+E/cZc
Q9M4cyjc94e3fTLBvAn5Tt9R7SzzZoj5uv7cOeYwJFyUJlmW/eByBJyH/unb
v4J5G3ojKzLT3Zgj4R3o7P/AnTkKKcWjtutrmKPxTLTOYfRg3oHEP1YnD3oy
78S1K+cvq7yYBZDzhZNveDO/jWKDft5EjsH9moXNIz7MuzBekf9eoC9zLGpF
kus71zELUVId1a4ji1CuXvgP65njUDkc1KInx2N6OG05n8f8Dh49b24UkN9F
VUjX1B1yAk651X47QgYsaYFBe/1cNgO81lljITO3G6+2eEjt1HdjPjg+9Vfq
idjwY+vnQj7riZjOa/gzmZlLQtzsWMUJ6kmwlp98eo56Ms73WMOHqCcjMbTI
OUo9BR9XlFz138B6CsJb/RJCmblUmILxs5J6KsLqzhpyqKfh++guz6PU0+DY
Zeqoop6OqUhh7mXq6bj7aeE+C/UMlMUdufmYegb6qnOinlDPRFNQ9CMn9Ux8
JrHZ56mLsfWL42KeP+tiDPTG/s5n5vZAlFFYv4P6HgyYx58KqGfBZNwnElPP
gv7/SlEWdQlKT6w6kEtdAk/394V51KUIsPxyoYS6FNtMW7aXUpdB57VlupIZ
MjR+3aiqov8yBHY2NtUx35bBJ6xo/Bzt5ZAU5/x7kfZy+OtqPJpoL8fJws7Z
a7SXI33x5kwL7RXwLnAM2mivwJFbyvYO2itwcK3qRjftFeh6lnL0Ae2VWAw5
dGmQ9kpIIy4ZntBeiYKPmnvGaK/EPXtB2W+0V+H+nDhmkvYquG+v6yabVaj9
MnfqOe1VqDs1Y3pBezWst/vWLtBejeNn3zpGNqvRsLWrfmUA26sx9EDgs4qZ
y4bD2PbdGmZkw2Yz8D2YzdmIGZjI8KF9NuI7HzaTOQ0wpCzj016DTpnmIdms
Qf/IX0nBtNdAH2o/Tea0MNraLZtor4XvK3Hcm7TXYqL7td5w2msxGWvlRdA+
B7LHH34VueSXpU7zJg==
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{
                 0, 100.}, {-0.11761752571222783`, -0.11715206169620009`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, -0.11712620258419904`}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.009166666666666668], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{
                0, 100.}, {-0.11761752571222783`, -0.11715206169620009`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, -0.11712620258419904`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw9y2tM01ccxvG/OhU2EQZoqdyEOQVUBtohLWw8codK76XFXSmlhtCMLIhA
NbGyGUKIIhoVEx3LYHOQmOmsqAWmKbBpNIhUBCSwDYa7MCZlKA1sIC96fic5
Lz7ne54QXZEifwXHcfqlu2zpLufYmUooXy+vvyew3nI9wOTg1XxzuM1lNyyu
3Pv38DyzFwzSsZ9aS9pd9sXh4dLBmTPMfrjyujmvrYM5AFdlQ3b0MG+E/cZc
Q9M4cyjc94e3fTLBvAn5Tt9R7SzzZoj5uv7cOeYwJFyUJlmW/eByBJyH/unb
v4J5G3ojKzLT3Zgj4R3o7P/AnTkKKcWjtutrmKPxTLTOYfRg3oHEP1YnD3oy
78S1K+cvq7yYBZDzhZNveDO/jWKDft5EjsH9moXNIz7MuzBekf9eoC9zLGpF
kus71zELUVId1a4ji1CuXvgP65njUDkc1KInx2N6OG05n8f8Dh49b24UkN9F
VUjX1B1yAk651X47QgYsaYFBe/1cNgO81lljITO3G6+2eEjt1HdjPjg+9Vfq
idjwY+vnQj7riZjOa/gzmZlLQtzsWMUJ6kmwlp98eo56Ms73WMOHqCcjMbTI
OUo9BR9XlFz138B6CsJb/RJCmblUmILxs5J6KsLqzhpyqKfh++guz6PU0+DY
Zeqoop6OqUhh7mXq6bj7aeE+C/UMlMUdufmYegb6qnOinlDPRFNQ9CMn9Ux8
JrHZ56mLsfWL42KeP+tiDPTG/s5n5vZAlFFYv4P6HgyYx58KqGfBZNwnElPP
gv7/SlEWdQlKT6w6kEtdAk/394V51KUIsPxyoYS6FNtMW7aXUpdB57VlupIZ
MjR+3aiqov8yBHY2NtUx35bBJ6xo/Bzt5ZAU5/x7kfZy+OtqPJpoL8fJws7Z
a7SXI33x5kwL7RXwLnAM2mivwJFbyvYO2itwcK3qRjftFeh6lnL0Ae2VWAw5
dGmQ9kpIIy4ZntBeiYKPmnvGaK/EPXtB2W+0V+H+nDhmkvYquG+v6yabVaj9
MnfqOe1VqDs1Y3pBezWst/vWLtBejeNn3zpGNqvRsLWrfmUA26sx9EDgs4qZ
y4bD2PbdGmZkw2Yz8D2YzdmIGZjI8KF9NuI7HzaTOQ0wpCzj016DTpnmIdms
Qf/IX0nBtNdAH2o/Tea0MNraLZtor4XvK3Hcm7TXYqL7td5w2msxGWvlRdA+
B7LHH34VueSXpU7zJg==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0, 100.}, {-0.11761752571222783`, -0.11715206169620009`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.11712620258419904`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*TagBox[InterpretationBox[StyleBox[\\\"\\\\\\\"-0.11763\\\\\\\
\"\\\", Rule[ShowStringCharacters, False]], -0.11763373684053545`, \
Rule[AutoDelete, True]], Function[NumberForm[Slot[1], 5]]]\\)\"", 
       "\"\\!\\(\\*TagBox[RowBox[{InterpretationBox[StyleBox[\\\"\\\\\\\"-0.\
11763\\\\\\\"\\\", Rule[ShowStringCharacters, False]], -0.11763373684053545`, \
Rule[AutoDelete, True]], \\\"+\\\", FractionBox[InterpretationBox[StyleBox[\\\
\"\\\\\\\"0.0016175\\\\\\\"\\\", Rule[ShowStringCharacters, False]], \
0.0016175485495975135`, Rule[AutoDelete, True]], \\\"L\\\"]}], \
Function[NumberForm[Slot[1], 5]]]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.28]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0.35, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -0.11751266050205804`},
   BaseStyle->{FontFamily -> "Times New Roman", 16},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox["\"Truncation level L\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(I\\), \\(1\\)]\\)(L)\"", TraditionalForm]},
   FrameStyle->Directive[
     GrayLevel[0], 
     Thickness[Large]],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotLabel->FormBox[
     StyleBox[
     "\"The integral \\!\\(\\*SubscriptBox[\\(I\\), \\(1\\)]\\) vs. \
Truncation level L\"", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{0, 100}, {-0.11763373684053545`, -0.11751903294092503`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{
       Annotation[{{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN26i8XzbGT3bf/1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfAO8DjgU=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Line[CompressedData["
1:eJwV0ntUzAkUwPEpYklUS+MxkV6azlQzNQ1SXNbQuylTfqREydRQo0mJll5i
RJQkJ72OogcVNtRsMzVStEomxcYeiqURUdSoNu39/XHPPZ9zvuf+dZfvjvTZ
o0mhUEJwyL3zv5a+9RwGVEtM7OoWyORr9C2rph9jwO/Vg1/a0O0a2x+1nWXA
Lmd3LyU6aEjyNruQAVF2krJudEqHikpXMMDqc5Pna7JPL0vw0LICYatDwFey
16b7ZKdZQajLhQw9A+ynW4ysyLEGG/cXZ3log+9b5w2VWsPBEao/H1369gS9
rtYaUoW2xgS6TfEhwP2lNQS16RfvJPvEa82ipTbQVbQmNgJdNmmeU1tsA4/m
Pg1KQ++dyMwrIZiww0okVKCzPD/djwtiwnah3vEH6IYi7kcPARNCvepzH6IX
Ov/gjMYy4bOK29COfpgV0LHpIhOaHqe/70HTrS2m9XcxwVhbUjGMHgiqF1hu
YYFT42eWEVUmj2z+YFflYQsuwcIhMboBrgsZfraw0qm7IAatKxVdKQu0Ba+K
Zrc4dHXVmH5xpC0cH+FePooeztEezsmwBWMZzUiCjhHaVCd12ULybO07eeh4
3ViGX4AdFERKmQ/Qp7bPMJvcxwZD9+GfOgtl8rXMOaOqaDaU88s0dNFDWvot
3fFsyLBQauqjiZuGYdWn2eC6J4FigDb7xf5G8HU2NE0kqAzRDTXB9q0DbPhT
N0dshR7VbeReDLeHiQCF2A0d3HIklCXgwPhccVwyOsTR3HM0kgPi8Ke04+jQ
mx320lgOpMh05KloQa6ZFvcEB8opZpRT6IjIJ1eIqxy4FDIYfQ59mGrSe+wd
9k4D9Dx05t5W//aglWAea/uoBt04c5G3cNsq4NulL3iHZuklZKuiHcBkVcor
x0X4T9+cGJ77HOHoF9fOZHRR/gOa+sxaaD8fEtGMvp3u8FLpA2Af2O8/hY6u
c+Llua8Hl71Va60Xy+Ty1pJhif8G2B+dHOOPDtu8uj6M+A14SoKdiL5cyqoR
hm8Er9UO4yXojG/1iaJYLiSnCJOb0e/LD8YIojZBamXB0j5006bMnKSkzWB6
Q0M8idbw6uk7m+AMnXl+nfOXyOSU9Xc0CuNcYHXjmTE6+iRV7aE84QoOPYaW
69Ci7cEKdbIbSHtVh7zRvYnskHUX3MHR6eHbYPT885d6JEUeMHZscWU0+qqu
ZVxLricMPvnikYxujFrGXVHhBb51taaZ6HyjQpoTnwdOLFejAnR9/DhF0MGD
mJRTtAr0creZ/5ls9YYjfbX+d9F/PKGn/f3MG1xEmsYK9Onmn0yjAB/IVCXR
29DnxarwoFc+wPm57H03On7B0nnG27bASNepkdfoMrpWa/SbLXA3WOmsQs/4
rrGoMZAPRtZLzgyhrzFvHs3/wAfZrBt642j67nLPyf2+UMQrna5Jk8lfutTe
8h3whZHWhdRZaOWVw1brxH5gNDUg0EX/uO3taDzsB40xOl8N0FP3ompSI7ZC
Vv9tPUO0G3MTN35kK4xrVYpM0C0BNmFCMQEdz1eY0NH6wQJp3kEC7qv1HUkH
Cop0OmIJCMwf45Mejfr1FjuegB0ptamkTU+qxydTCNDrmvaRdMIt+elz2QSo
s+5XWaIdZvKqa2oJUD5Tr2SgU+dINPulBPxj4Mcj/VRPwV8sI8BZq1pAWkBj
jx1VENAz4HeJ9EXWwg3Of+F9yoFx0t/933T2vCLg3sbnUis07FpkrvOagCXd
XztJp4X6HFrXSwDNfMYn0sYHmmjF/xJwaIYpzRrtnVq6Z/8gAXP7GfGkL6f1
3i34SsCzM6ZZpPvPLZ6tHCaANUG9Tjoh93QlR03ActbwS9KPCx9QwsYIGJx4
8Y009epPn9wJApoypdo26N0VK0vaJgmQjV4yIV1ZLVJPTREwZhG9hvT/QNz1
Pw==
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 
             100}, {-0.11763373684053545`, -0.11751903294092503`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.11751266050205804`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw9y2tM01ccxvG/OhU2EQZoqdyEOQVUBtohLWw8codK76XFXSmlhtCMLIhA
NbGyGUKIIhoVEx3LYHOQmOmsqAWmKbBpNIhUBCSwDYa7MCZlKA1sIC96fic5
Lz7ne54QXZEifwXHcfqlu2zpLufYmUooXy+vvyew3nI9wOTg1XxzuM1lNyyu
3Pv38DyzFwzSsZ9aS9pd9sXh4dLBmTPMfrjyujmvrYM5AFdlQ3b0MG+E/cZc
Q9M4cyjc94e3fTLBvAn5Tt9R7SzzZoj5uv7cOeYwJFyUJlmW/eByBJyH/unb
v4J5G3ojKzLT3Zgj4R3o7P/AnTkKKcWjtutrmKPxTLTOYfRg3oHEP1YnD3oy
78S1K+cvq7yYBZDzhZNveDO/jWKDft5EjsH9moXNIz7MuzBekf9eoC9zLGpF
kus71zELUVId1a4ji1CuXvgP65njUDkc1KInx2N6OG05n8f8Dh49b24UkN9F
VUjX1B1yAk651X47QgYsaYFBe/1cNgO81lljITO3G6+2eEjt1HdjPjg+9Vfq
idjwY+vnQj7riZjOa/gzmZlLQtzsWMUJ6kmwlp98eo56Ms73WMOHqCcjMbTI
OUo9BR9XlFz138B6CsJb/RJCmblUmILxs5J6KsLqzhpyqKfh++guz6PU0+DY
Zeqoop6OqUhh7mXq6bj7aeE+C/UMlMUdufmYegb6qnOinlDPRFNQ9CMn9Ux8
JrHZ56mLsfWL42KeP+tiDPTG/s5n5vZAlFFYv4P6HgyYx58KqGfBZNwnElPP
gv7/SlEWdQlKT6w6kEtdAk/394V51KUIsPxyoYS6FNtMW7aXUpdB57VlupIZ
MjR+3aiqov8yBHY2NtUx35bBJ6xo/Bzt5ZAU5/x7kfZy+OtqPJpoL8fJws7Z
a7SXI33x5kwL7RXwLnAM2mivwJFbyvYO2itwcK3qRjftFeh6lnL0Ae2VWAw5
dGmQ9kpIIy4ZntBeiYKPmnvGaK/EPXtB2W+0V+H+nDhmkvYquG+v6yabVaj9
MnfqOe1VqDs1Y3pBezWst/vWLtBejeNn3zpGNqvRsLWrfmUA26sx9EDgs4qZ
y4bD2PbdGmZkw2Yz8D2YzdmIGZjI8KF9NuI7HzaTOQ0wpCzj016DTpnmIdms
Qf/IX0nBtNdAH2o/Tea0MNraLZtor4XvK3Hcm7TXYqL7td5w2msxGWvlRdA+
B7LHH34VueSXpU7zJg==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{
             0, 100.}, {-0.11761752571222783`, -0.11715206169620009`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, -0.11712620258419904`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {
     Frame -> True, ImageSize -> Large, 
      FrameLabel -> {
       "Truncation level L", "\!\(\*SubscriptBox[\(I\), \(1\)]\)(L)"}, 
      FrameStyle -> Directive[
        GrayLevel[0], 
        Thickness[Large]], PlotLabel -> 
      Style["The integral \!\(\*SubscriptBox[\(I\), \(1\)]\) vs. Truncation \
level L", 
        GrayLevel[0]], BaseStyle -> {FontFamily -> "Times New Roman", 16}, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, -0.11751266050205804`}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      PlotInteractivity :> $PlotInteractivity, DisplayFunction -> Identity, 
      PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, -0.11763373684053545`}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100}, {-0.11763373684053545`, -0.11751903294092503`}},
       PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         Dashing[{Small, Small}], 
         GrayLevel[0.28]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0.35, 0]]}, {
       "\!\(\*TagBox[InterpretationBox[StyleBox[\"\\\"-0.11763\\\"\", \
Rule[ShowStringCharacters, False]], -0.11763373684053545`, Rule[AutoDelete, \
True]], Function[NumberForm[Slot[1], 5]]]\)", 
        "\!\(\*TagBox[RowBox[{InterpretationBox[StyleBox[\"\\\"-0.11763\\\"\",\
 Rule[ShowStringCharacters, False]], -0.11763373684053545`, Rule[AutoDelete, \
True]], \"+\", FractionBox[InterpretationBox[StyleBox[\"\\\"0.0016175\\\"\", \
Rule[ShowStringCharacters, False]], 0.0016175485495975135`, Rule[AutoDelete, \
True]], \"L\"]}], Function[NumberForm[Slot[1], 5]]]\)"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {Right, Top}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.969826565598852*^9, 3.969826605037332*^9}, {
   3.969828422086101*^9, 3.969828437269704*^9}, {3.9698289244666023`*^9, 
   3.969828948272596*^9}, {3.96982951155899*^9, 3.9698295183644667`*^9}, 
   3.96982958572322*^9, 3.969830286941429*^9, 3.9698303310713663`*^9, 
   3.969830384818343*^9, 3.9698316576996603`*^9, 3.969832119747993*^9, {
   3.969832187477749*^9, 3.969832214967105*^9}, 3.9698323725446653`*^9, {
   3.969832662099948*^9, 3.96983273747931*^9}, 3.969833079845673*^9, 
   3.969833520740431*^9, 3.969833562635253*^9, 3.969881114031345*^9, 
   3.969882492454727*^9, {3.9698825232557793`*^9, 3.9698825404380693`*^9}, 
   3.969882842580509*^9, {3.969884172858513*^9, 3.9698841938156023`*^9}, {
   3.9698843125801687`*^9, 3.969884390781036*^9}, {3.9698844266043053`*^9, 
   3.9698844415949583`*^9}, {3.969885068033202*^9, 3.969885096468423*^9}, {
   3.969885144179245*^9, 3.9698851908692217`*^9}, 3.969893714714858*^9, 
   3.9698940211232033`*^9, 3.969901672824581*^9, 3.970054455660266*^9, 
   3.970062086268058*^9, 3.970254032246643*^9, 3.970335113688088*^9, 
   3.971285847195986*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"ca421b3b-cfbb-4f8a-88fa-c6f77f59553c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {GrayLevel[0.28], AbsoluteThickness[2], Opacity[1.], 
            Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2b2a+m5Fd/9T+1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfABtyv2E=
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0, 0.35, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwV0H001GkUB3ApqVSYNqrF9iaNMENjWjaeGxkVM4YmfpkdJm+Nt0xSiFNU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             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2b2a+m5Fd/9T+1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfABtyv2E=
                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Line[CompressedData["
1:eJwV0H001GkUB3ApqVSYNqrF9iaNMENjWjaeGxkVM4YmfpkdJm+Nt0xSiFNU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                 "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 100}, {0.6483522590097195, 
                0.671804236121543}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.6483522590097209}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 100}, {0.6483522590097195, 
               0.671804236121543}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.6483522590097209}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0.35, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0.28]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2b2a+m5Fd/9T+1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfABtyv2E=
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Line[CompressedData["
1:eJwV0H001GkUB3ApqVSYNqrF9iaNMENjWjaeGxkVM4YmfpkdJm+Nt0xSiFNU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             "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 100}, {0.6483522590097195, 0.671804236121543}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0.6483522590097209}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[
           2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}],
              TraditionalForm], {0., 0.}, Automatic, Offset[
             6.5]], CompressedData["
1:eJw1y3tMFWQcxvEXGClqAVmAgE6EwI5yBOSOwMPhergcbufCgQA1oIDIGRaK
gUcckAStWUwx0ZCyguGiORqOGWVYDBE8M/NCybUsDBIKzCMQf5zn3X5/fN7v
Hqfde1JyzYQQOctnsnymgu/v0MH+suttuuFQ4wdeOF4tK8Ko0Suxd6HpatcM
bYXB4qOhlbVjRj8H7y55VFkfbQeDyfnwfIdxox0x72TaNOlPb0Tmm0OfZhbQ
m3BenZfzRSntAolt16uFp2hX7KmqcSw6R2/GQGjn46VLtAS5o7/Zn+6htyLa
6vV+1S1aCg+7Kp9/h2gPxNZdabowSXvirxLfq89O0164NqK6IAz0dvw++8bG
mgXaG1V968dzVkwY7QNT3ydlGRa0L8T+F9uarWk/6KX/7PdcS/vDuW6DXZg9
HYBirfXDww50IGwtFTMNTnQQ3Gvk0x9vondgaX39zodudDCsiizm+jbTIbi8
lL31gDsdCst3m6w9pTRwv73cQuNltA5YXLUqf5YWYWjt/XX1577sYbBTmMdI
/dhlqLaMW6gIZJfB+5MfvOZpEY7P5Lce/xfMHo6W+Xptdgh7BDz6bRocwtgj
4HP6RtM+WkRiSn68YzacPRJftlbmySLYo3Bxl79NbRR7FKrXZT6lp0U0QiRm
+gcx7NH49q5EsUXOHgPvO/faHePYYxB48UyvkhZyFA7fK3JKYJej72i6iZIW
sfig/sjIkoI9Fu6Fjq3uiexxqLEa2N6VxB4Hk/LGgQlaxONY2tScNoU9HobM
yvuHaJGA1Uv5YUOp7Akob8l6tEgLBTpL8r6LVLErsPb2aGMuLRIxlrFSf0LN
noiDhmbnDlokISBMX/6zxmgkYbHsTu0MrUvCM4uNJ8y0RncnIdVl6owjLZKx
7Vxb54Z07pPxy23ptA+tS8a+am+FJIP7ZHw0aTscSosUHEhqPun2EvcpcD2V
0x5E61JwsGKm2zaT+xTEm0t1ElqkItjcvsdAIxX2X4fEP53FfSrc/O6+f4Pu
TsW1hm8M47RQYqDYMHc2m3slfmpOz/qK1imhka3oeGUn90oEHPpz21u0UKHi
enup8y7uVej8o9fek9apoPpxeOQm3a2Cu1TfOUYLNW4e21tasZt7NfLVz598
j9apYWpy+Yrry9yrMVGRtcOLFho88VwT8j0NDV5bc9hmgNZp4CJ7JyEjh3sN
Os6WfZhLizQ4PHpb+4BGGrYUHVk3R+vSUNfidKkkl/tlB+nFYVpoUdBTMLiw
7P8Bhc7dYg==
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                  Offset[6.5]], CompressedData["
1:eJw1y3tMFWQcxvEXGClqAVmAgE6EwI5yBOSOwMPhergcbufCgQA1oIDIGRaK
gUcckAStWUwx0ZCyguGiORqOGWVYDBE8M/NCybUsDBIKzCMQf5zn3X5/fN7v
Hqfde1JyzYQQOctnsnymgu/v0MH+suttuuFQ4wdeOF4tK8Ko0Suxd6HpatcM
bYXB4qOhlbVjRj8H7y55VFkfbQeDyfnwfIdxox0x72TaNOlPb0Tmm0OfZhbQ
m3BenZfzRSntAolt16uFp2hX7KmqcSw6R2/GQGjn46VLtAS5o7/Zn+6htyLa
6vV+1S1aCg+7Kp9/h2gPxNZdabowSXvirxLfq89O0164NqK6IAz0dvw++8bG
mgXaG1V968dzVkwY7QNT3ydlGRa0L8T+F9uarWk/6KX/7PdcS/vDuW6DXZg9
HYBirfXDww50IGwtFTMNTnQQ3Gvk0x9vondgaX39zodudDCsiizm+jbTIbi8
lL31gDsdCst3m6w9pTRwv73cQuNltA5YXLUqf5YWYWjt/XX1577sYbBTmMdI
/dhlqLaMW6gIZJfB+5MfvOZpEY7P5Lce/xfMHo6W+Xptdgh7BDz6bRocwtgj
4HP6RtM+WkRiSn68YzacPRJftlbmySLYo3Bxl79NbRR7FKrXZT6lp0U0QiRm
+gcx7NH49q5EsUXOHgPvO/faHePYYxB48UyvkhZyFA7fK3JKYJej72i6iZIW
sfig/sjIkoI9Fu6Fjq3uiexxqLEa2N6VxB4Hk/LGgQlaxONY2tScNoU9HobM
yvuHaJGA1Uv5YUOp7Akob8l6tEgLBTpL8r6LVLErsPb2aGMuLRIxlrFSf0LN
noiDhmbnDlokISBMX/6zxmgkYbHsTu0MrUvCM4uNJ8y0RncnIdVl6owjLZKx
7Vxb54Z07pPxy23ptA+tS8a+am+FJIP7ZHw0aTscSosUHEhqPun2EvcpcD2V
0x5E61JwsGKm2zaT+xTEm0t1ElqkItjcvsdAIxX2X4fEP53FfSrc/O6+f4Pu
TsW1hm8M47RQYqDYMHc2m3slfmpOz/qK1imhka3oeGUn90oEHPpz21u0UKHi
enup8y7uVej8o9fek9apoPpxeOQm3a2Cu1TfOUYLNW4e21tasZt7NfLVz598
j9apYWpy+Yrry9yrMVGRtcOLFho88VwT8j0NDV5bc9hmgNZp4CJ7JyEjh3sN
Os6WfZhLizQ4PHpb+4BGGrYUHVk3R+vSUNfidKkkl/tlB+nFYVpoUdBTMLiw
7P8Bhc7dYg==
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0, 100.}, {0.6353046446947568, 
                 0.6687001295705788}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 0.6353046446947568}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.009166666666666668], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 100.}, {0.6353046446947568, 
                0.6687001295705788}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0.6353046446947568}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw1y3tMFWQcxvEXGClqAVmAgE6EwI5yBOSOwMPhergcbufCgQA1oIDIGRaK
gUcckAStWUwx0ZCyguGiORqOGWVYDBE8M/NCybUsDBIKzCMQf5zn3X5/fN7v
Hqfde1JyzYQQOctnsnymgu/v0MH+suttuuFQ4wdeOF4tK8Ko0Suxd6HpatcM
bYXB4qOhlbVjRj8H7y55VFkfbQeDyfnwfIdxox0x72TaNOlPb0Tmm0OfZhbQ
m3BenZfzRSntAolt16uFp2hX7KmqcSw6R2/GQGjn46VLtAS5o7/Zn+6htyLa
6vV+1S1aCg+7Kp9/h2gPxNZdabowSXvirxLfq89O0164NqK6IAz0dvw++8bG
mgXaG1V968dzVkwY7QNT3ydlGRa0L8T+F9uarWk/6KX/7PdcS/vDuW6DXZg9
HYBirfXDww50IGwtFTMNTnQQ3Gvk0x9vondgaX39zodudDCsiizm+jbTIbi8
lL31gDsdCst3m6w9pTRwv73cQuNltA5YXLUqf5YWYWjt/XX1577sYbBTmMdI
/dhlqLaMW6gIZJfB+5MfvOZpEY7P5Lce/xfMHo6W+Xptdgh7BDz6bRocwtgj
4HP6RtM+WkRiSn68YzacPRJftlbmySLYo3Bxl79NbRR7FKrXZT6lp0U0QiRm
+gcx7NH49q5EsUXOHgPvO/faHePYYxB48UyvkhZyFA7fK3JKYJej72i6iZIW
sfig/sjIkoI9Fu6Fjq3uiexxqLEa2N6VxB4Hk/LGgQlaxONY2tScNoU9HobM
yvuHaJGA1Uv5YUOp7Akob8l6tEgLBTpL8r6LVLErsPb2aGMuLRIxlrFSf0LN
noiDhmbnDlokISBMX/6zxmgkYbHsTu0MrUvCM4uNJ8y0RncnIdVl6owjLZKx
7Vxb54Z07pPxy23ptA+tS8a+am+FJIP7ZHw0aTscSosUHEhqPun2EvcpcD2V
0x5E61JwsGKm2zaT+xTEm0t1ElqkItjcvsdAIxX2X4fEP53FfSrc/O6+f4Pu
TsW1hm8M47RQYqDYMHc2m3slfmpOz/qK1imhka3oeGUn90oEHPpz21u0UKHi
enup8y7uVej8o9fek9apoPpxeOQm3a2Cu1TfOUYLNW4e21tasZt7NfLVz598
j9apYWpy+Yrry9yrMVGRtcOLFho88VwT8j0NDV5bc9hmgNZp4CJ7JyEjh3sN
Os6WfZhLizQ4PHpb+4BGGrYUHVk3R+vSUNfidKkkl/tlB+nFYVpoUdBTMLiw
7P8Bhc7dYg==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100.}, {0.6353046446947568, 
             0.6687001295705788}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.6353046446947568}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*TagBox[InterpretationBox[StyleBox[\\\"\\\\\\\"0.672\\\\\\\"\
\\\", Rule[ShowStringCharacters, False]], 0.671804236121543`, \
Rule[AutoDelete, True]], Function[NumberForm[Slot[1], 3]]]\\)\"", 
       "\"\\!\\(\\*TagBox[RowBox[{InterpretationBox[StyleBox[\\\"\\\\\\\"0.\
672\\\\\\\"\\\", Rule[ShowStringCharacters, False]], 0.671804236121543`, \
Rule[AutoDelete, True]], \\\"-\\\", FractionBox[InterpretationBox[StyleBox[\\\
\"\\\\\\\"0.312\\\\\\\"\\\", Rule[ShowStringCharacters, False]], \
0.31193696727415926`, Rule[AutoDelete, True]], \\\"L\\\"]}], \
Function[NumberForm[Slot[1], 3]]]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.28]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0.35, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.01}], ImageScaled[{1, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.6483522590097209},
   BaseStyle->{FontFamily -> "Times New Roman", 16},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox["\"Truncation level L\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(I\\), \\(2\\)]\\)(L)=-\\!\\(\\*SubscriptBox[\
\\(I\\), \\(3\\)]\\)(L)\"", TraditionalForm]},
   FrameStyle->Directive[
     GrayLevel[0], 
     Thickness[Large]],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotLabel->FormBox[
     StyleBox[
     "\"The integral \\!\\(\\*SubscriptBox[\\(I\\), \
\\(2\\)]\\)=-\\!\\(\\*SubscriptBox[\\(I\\), \\(3\\)]\\) vs. Truncation level \
L\"", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{0, 100}, {0.6483522590097195, 0.671804236121543}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{
       Annotation[{{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2b2a+m5Fd/9T+1MTbhS/S39vD+F57
2f2epf+H88/ymnGyxAo4wPhO/a4HlvtLwPmp+r94DXkV4HxfzdSPYu4qcP6m
K7WlJy004HxrIa31LPU6cH7670lzl0YYwPn5x54br/c1gvO7othU/+aYwPnJ
x6vTDDPM4PyD7JKB2ZEWcL6hYMO0lyVWcH7CZ1sdvxwbOH/hvKMy33vt4PzN
fVa3LwU5wPklu2wD5vo4wvn7Ty391BntBOdnulvuzYxwhvPnrDDcmp3lAudP
/Ly3saDcFc5/tqq0LKPIDc4/4jZpRlOTO5zP6H/rUX+DB5zP4LiNcUGlJ5zf
If7d91K7F5xfEJV86HuzN5z/sNEkxX6qD5wvMnnmrc6FvnD+MgGtyuOz/RDh
VSTvqr7aH86fp7BAxjYkAM7fW/OLIeMCgq/ozf5HOTwQzt9yXrP75hUEv+fY
PwOF2CA4f3Lxy6yEOwh+jagcv1JkMJy/UpP1VMkDBJ/tC6PkwbgQOH+5wca6
ec8RfM2kVX5/c0Ph/NueOzeFvkbwLy2u0rUvDoPzf2wOtFH6hOD/31G0tS0v
HM73NnBzrfmK4B+P1c/MLo6A863YAzZs3Yngr9tQ8P3/fwQfABtyv2E=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Line[CompressedData["
1:eJwV0H001GkUB3ApqVSYNqrF9iaNMENjWjaeGxkVM4YmfpkdJm+Nt0xSiFNU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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100}, {0.6483522590097195, 0.671804236121543}},
            "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.6483522590097209}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw1y3tMFWQcxvEXGClqAVmAgE6EwI5yBOSOwMPhergcbufCgQA1oIDIGRaK
gUcckAStWUwx0ZCyguGiORqOGWVYDBE8M/NCybUsDBIKzCMQf5zn3X5/fN7v
Hqfde1JyzYQQOctnsnymgu/v0MH+suttuuFQ4wdeOF4tK8Ko0Suxd6HpatcM
bYXB4qOhlbVjRj8H7y55VFkfbQeDyfnwfIdxox0x72TaNOlPb0Tmm0OfZhbQ
m3BenZfzRSntAolt16uFp2hX7KmqcSw6R2/GQGjn46VLtAS5o7/Zn+6htyLa
6vV+1S1aCg+7Kp9/h2gPxNZdabowSXvirxLfq89O0164NqK6IAz0dvw++8bG
mgXaG1V968dzVkwY7QNT3ydlGRa0L8T+F9uarWk/6KX/7PdcS/vDuW6DXZg9
HYBirfXDww50IGwtFTMNTnQQ3Gvk0x9vondgaX39zodudDCsiizm+jbTIbi8
lL31gDsdCst3m6w9pTRwv73cQuNltA5YXLUqf5YWYWjt/XX1577sYbBTmMdI
/dhlqLaMW6gIZJfB+5MfvOZpEY7P5Lce/xfMHo6W+Xptdgh7BDz6bRocwtgj
4HP6RtM+WkRiSn68YzacPRJftlbmySLYo3Bxl79NbRR7FKrXZT6lp0U0QiRm
+gcx7NH49q5EsUXOHgPvO/faHePYYxB48UyvkhZyFA7fK3JKYJej72i6iZIW
sfig/sjIkoI9Fu6Fjq3uiexxqLEa2N6VxB4Hk/LGgQlaxONY2tScNoU9HobM
yvuHaJGA1Uv5YUOp7Akob8l6tEgLBTpL8r6LVLErsPb2aGMuLRIxlrFSf0LN
noiDhmbnDlokISBMX/6zxmgkYbHsTu0MrUvCM4uNJ8y0RncnIdVl6owjLZKx
7Vxb54Z07pPxy23ptA+tS8a+am+FJIP7ZHw0aTscSosUHEhqPun2EvcpcD2V
0x5E61JwsGKm2zaT+xTEm0t1ElqkItjcvsdAIxX2X4fEP53FfSrc/O6+f4Pu
TsW1hm8M47RQYqDYMHc2m3slfmpOz/qK1imhka3oeGUn90oEHPpz21u0UKHi
enup8y7uVej8o9fek9apoPpxeOQm3a2Cu1TfOUYLNW4e21tasZt7NfLVz598
j9apYWpy+Yrry9yrMVGRtcOLFho88VwT8j0NDV5bc9hmgNZp4CJ7JyEjh3sN
Os6WfZhLizQ4PHpb+4BGGrYUHVk3R+vSUNfidKkkl/tlB+nFYVpoUdBTMLiw
7P8Bhc7dYg==
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100.}, {0.6353046446947568, 
             0.6687001295705788}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.6353046446947568}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {
     Frame -> True, ImageSize -> Large, 
      FrameLabel -> {
       "Truncation level L", 
        "\!\(\*SubscriptBox[\(I\), \(2\)]\)(L)=-\!\(\*SubscriptBox[\(I\), \(3\
\)]\)(L)"}, FrameStyle -> Directive[
        GrayLevel[0], 
        Thickness[Large]], PlotLabel -> 
      Style["The integral \!\(\*SubscriptBox[\(I\), \
\(2\)]\)=-\!\(\*SubscriptBox[\(I\), \(3\)]\) vs. Truncation level L", 
        GrayLevel[0]], BaseStyle -> {FontFamily -> "Times New Roman", 16}, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 0.6483522590097209}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      PlotInteractivity :> $PlotInteractivity, DisplayFunction -> Identity, 
      PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0.6483522590097195}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100}, {0.6483522590097195, 0.671804236121543}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         Dashing[{Small, Small}], 
         GrayLevel[0.28]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0.35, 0]]}, {
       "\!\(\*TagBox[InterpretationBox[StyleBox[\"\\\"0.672\\\"\", \
Rule[ShowStringCharacters, False]], 0.671804236121543`, Rule[AutoDelete, \
True]], Function[NumberForm[Slot[1], 3]]]\)", 
        "\!\(\*TagBox[RowBox[{InterpretationBox[StyleBox[\"\\\"0.672\\\"\", \
Rule[ShowStringCharacters, False]], 0.671804236121543`, Rule[AutoDelete, \
True]], \"-\", FractionBox[InterpretationBox[StyleBox[\"\\\"0.312\\\"\", \
Rule[ShowStringCharacters, False]], 0.31193696727415926`, Rule[AutoDelete, \
True]], \"L\"]}], Function[NumberForm[Slot[1], 3]]]\)"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {Right, Bottom}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.969826565598852*^9, 3.969826605037332*^9}, {
   3.969828422086101*^9, 3.969828437269704*^9}, {3.9698289244666023`*^9, 
   3.969828948272596*^9}, {3.96982951155899*^9, 3.9698295183644667`*^9}, 
   3.96982958572322*^9, 3.969830286941429*^9, 3.9698303310713663`*^9, 
   3.969830384818343*^9, 3.9698316576996603`*^9, 3.969832119747993*^9, {
   3.969832187477749*^9, 3.969832214967105*^9}, 3.9698323725446653`*^9, {
   3.969832662099948*^9, 3.96983273747931*^9}, 3.969833079845673*^9, 
   3.969833520740431*^9, 3.969833562635253*^9, 3.969881114031345*^9, 
   3.969882492454727*^9, {3.9698825232557793`*^9, 3.9698825404380693`*^9}, 
   3.969882842580509*^9, {3.969884172858513*^9, 3.9698841938156023`*^9}, {
   3.9698843125801687`*^9, 3.969884390781036*^9}, {3.9698844266043053`*^9, 
   3.9698844415949583`*^9}, {3.969885068033202*^9, 3.969885096468423*^9}, {
   3.969885144179245*^9, 3.9698851908692217`*^9}, 3.969893714714858*^9, 
   3.9698940211232033`*^9, 3.969901672824581*^9, 3.970054455660266*^9, 
   3.970062086268058*^9, 3.970254032246643*^9, 3.970335113688088*^9, 
   3.971285847218678*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"d034e653-78d0-4717-b857-21f0c7f7a0ff"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[
           {GrayLevel[0.28], AbsoluteThickness[2], Opacity[1.], 
            Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2U2qu6HxkU3E4NfF24Yv09/Ywvtde
dr9n6f/h/LO8ZpwssQIOML5Tv+uB5f4ScH6q/i9eQ14FON9XM/WjmLsKnL/p
Sm3pSQsNON9aSGs9S70OnJ/+e9LcpREGcH7+sefG632N4PyuKDbVvzkmcH7y
8eo0wwwzOP8gu2RgdqQFnG8o2DDtZYkVnJ/w2VbHL8cGzl8476jM9147OH9z
n9XtS0EOcH7JLtuAuT6OcP7+U0s/dUY7wfmZ7pZ7MyOc4fw5Kwy3Zme5wPkT
P+9tLCh3hfOfrSotyyhyg/OPuE2a0dTkDucz+t961N/gAeczOG5jXFDpCed3
iH/3vdTuBecXRCUf+t7sDec/bDRJsZ/qA+eLTJ55q3OhL5y/TECr8vhsP0R4
Fcm7qq/2h/PnKSyQsQ0JgPP31vxiyLiA4Ct6s/9RDg+E87ec1+y+eQXB7zn2
z0AhNgjOn1z8MivhDoJfIyrHrxQZDOev1GQ9VfIAwWf7wih5MC4Ezl9usLFu
3nMEXzNpld/f3FA4/7bnzk2hrxH8S4urdO2Lw+D8H5sDbZQ+Ifj/dxRtbcsL
h/O9Ddxca74i+Mdj9TOziyPgfCv2gA1bdyL46zYUfP//H8EHAG5DaAk=
             "]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0, 0.35, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[CompressedData["
1:eJwVznk01QkUwHGSZbJTIUbbQy/bw/MYQ25NlLGELD8MydZDPCFaNGiaZEki
S9kTEZOHVBiJiijbizlZKkvhDU15WZPM/f1xzz2fc77nnrvdi2Xvu46Pj88H
h9z0xbaxvQwNWB5hd8XLUOBnmd2V66M1wOAE9bdAdBe/a3vnFQ1IymHm+qA9
Z+PHMwo0IPvvlAl39IUerhy1RQOmwnxSbMk+uSzGWlATlj7nAIPsRan2GYma
oK3UKyxA9ut3zatlaYHro11DhdIU2DznLDlbqgVN7e/5ctCl43HU+joteDEk
qJmB7myZdLca0oKbjtZZCWQfe7s1RFkbSlw4dWHoslXVrLpb2tA4zL/tAPrY
SmpuMUEDu4gUA54UBa7ZzDw57UmDqBVL1kf040Kzf62ZNPDpyiyfQssfXGIs
RNJg2KFV5x36+TX3HvNMGlwmXoS9RFO1dglM9dOg9vva89voac9G5u7DOiDZ
XZd8FM1qndSrtNYFX/929xFJvA8VgRpOutBsOGU0jJZqCCkq89CF6JoBxddo
duWyzC2WLgQnbuV2o3lZorysq7qguL6Y3YSOCNRmn+/XBfVhtU/56CipSA0n
dz149MpXxBud4CqksnqcDlbTzQ95EhTYQxNb4IbTQbq5Ke8TelZQpu2fKDpY
vN0ZN4Mmqn70ZyfRAfpkj0ygVUT0//KuoMPGUTP1QfTjWm/9jmk6xD64rtuC
XpBqNssM0If7SRum09DebWf9dJgMYGdZRpugfYxVbRZYDNjH9lgyQvtV9eg3
RDJAV1snzBDNzFYRNItjQIWaeLAeOpjVXUSUMID1MfgUFX1Gbudo9HsGCMnZ
vd2ETj3W4dblaQBiaU/HPolToFlYwS7QxRBeCilFlqJ1pGMyuOFG4JYif2Er
2vOLiYbNcWNocrgnWi1GgcK8Z0qLl/cA+8MRK0t0TbLREMceQFFC4OwXUQqE
15vY5lrtBasIW7VydFNHMS/ebR9sP27s54v2P/BToz/xC7zxeKipjs4p1akN
DNgP45E1YbwNFLj6pTE2JNIM2vs+73uMnrhzMoIZag6hHryKdPRT89Ss8+cP
wNIrvQuBaP5Dg2NXYg7C63N3wg+g+fbe5y84bQFbuNf7VNGX5BatOXG/QvBa
KkUIHeLq3bL4hyUs2xVNcH+gwGgs3cc03Qpujvme60RvTLs+GF9oDdXaDRk1
6BKp3afbsm0gJjxIOBfdHLrVTK38EKiYuuy8iM7bVqBk4mALrBU3pVB0Y9RX
PmaPLfQHGeYfQW+3FP6209kO9kj01Vuh73VTEwf67GDj3ICiMTqp9Tttm7s9
tAftl1dHp4VxAzyH7cFHRFlWCR21SVlyh8thmMmgKEigy6iCHeEjh6G46uz9
NREKCM3xKzR7OIBCwpt5Hvo2rer3vEkHaAncyPmApnrdsVkNcoTZK6PJA+gh
i7pqx2lHKGRLlXShOUVnNE3DnCBf65TbE/RSjZ3xDp4TLNRctqhDrz0Mrb0Y
7AzcGa2+SrQlzdwsat4ZepP1+UrQbe7a/oFhBFgUOzFy0TLezIbckwRoyU9I
kvZgFor3RBLAPRHFzUEvhMpW06MICOY05pCmXFr8unqBgLeyaQKkY6qbklIy
CEhf+ZNzA20kbMuurSNg8kbMySz0RbH4dVMNBCS6cQ+R7pVucdjyiADOc2I3
aaYSffn3FgL0blq+y0Rn6sjvO/iCgCLlWAvSc24jrwaHCYisoW7NQMNRBVXx
dwTEBnxbTkcn+tmfMh0lQKy6v4/0jhNPlW59IKBqOjuBtN3FUt+g/wi49zpi
4Ro6J3H0Qf5nAkzGz/WSnkrZsoHDIyAkJLGCdEx20l3GIgHzovVepF8WPOPz
XyZgYPOQCWm5ku/22SsEJOSuUyDtVW5Q3LlKgEMebS4NfZcdsri2hv/J+XaT
/h/P0paC
             "]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
        {"WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2U2qu6HxkU3E4NfF24Yv09/Ywvtde
dr9n6f/h/LO8ZpwssQIOML5Tv+uB5f4ScH6q/i9eQ14FON9XM/WjmLsKnL/p
Sm3pSQsNON9aSGs9S70OnJ/+e9LcpREGcH7+sefG632N4PyuKDbVvzkmcH7y
8eo0wwwzOP8gu2RgdqQFnG8o2DDtZYkVnJ/w2VbHL8cGzl8476jM9147OH9z
n9XtS0EOcH7JLtuAuT6OcP7+U0s/dUY7wfmZ7pZ7MyOc4fw5Kwy3Zme5wPkT
P+9tLCh3hfOfrSotyyhyg/OPuE2a0dTkDucz+t961N/gAeczOG5jXFDpCed3
iH/3vdTuBecXRCUf+t7sDec/bDRJsZ/qA+eLTJ55q3OhL5y/TECr8vhsP0R4
Fcm7qq/2h/PnKSyQsQ0JgPP31vxiyLiA4Ct6s/9RDg+E87ec1+y+eQXB7zn2
z0AhNgjOn1z8MivhDoJfIyrHrxQZDOev1GQ9VfIAwWf7wih5MC4Ezl9usLFu
3nMEXzNpld/f3FA4/7bnzk2hrxH8S4urdO2Lw+D8H5sDbZQ+Ifj/dxRtbcsL
h/O9Ddxca74i+Mdj9TOziyPgfCv2gA1bdyL46zYUfP//H8EHAG5DaAk=
                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Line[CompressedData["
1:eJwVznk01QkUwHGSZbJTIUbbQy/bw/MYQ25NlLGELD8MydZDPCFaNGiaZEki
S9kTEZOHVBiJiijbizlZKkvhDU15WZPM/f1xzz2fc77nnrvdi2Xvu46Pj88H
h9z0xbaxvQwNWB5hd8XLUOBnmd2V66M1wOAE9bdAdBe/a3vnFQ1IymHm+qA9
Z+PHMwo0IPvvlAl39IUerhy1RQOmwnxSbMk+uSzGWlATlj7nAIPsRan2GYma
oK3UKyxA9ut3zatlaYHro11DhdIU2DznLDlbqgVN7e/5ctCl43HU+joteDEk
qJmB7myZdLca0oKbjtZZCWQfe7s1RFkbSlw4dWHoslXVrLpb2tA4zL/tAPrY
SmpuMUEDu4gUA54UBa7ZzDw57UmDqBVL1kf040Kzf62ZNPDpyiyfQssfXGIs
RNJg2KFV5x36+TX3HvNMGlwmXoS9RFO1dglM9dOg9vva89voac9G5u7DOiDZ
XZd8FM1qndSrtNYFX/929xFJvA8VgRpOutBsOGU0jJZqCCkq89CF6JoBxddo
duWyzC2WLgQnbuV2o3lZorysq7qguL6Y3YSOCNRmn+/XBfVhtU/56CipSA0n
dz149MpXxBud4CqksnqcDlbTzQ95EhTYQxNb4IbTQbq5Ke8TelZQpu2fKDpY
vN0ZN4Mmqn70ZyfRAfpkj0ygVUT0//KuoMPGUTP1QfTjWm/9jmk6xD64rtuC
XpBqNssM0If7SRum09DebWf9dJgMYGdZRpugfYxVbRZYDNjH9lgyQvtV9eg3
RDJAV1snzBDNzFYRNItjQIWaeLAeOpjVXUSUMID1MfgUFX1Gbudo9HsGCMnZ
vd2ETj3W4dblaQBiaU/HPolToFlYwS7QxRBeCilFlqJ1pGMyuOFG4JYif2Er
2vOLiYbNcWNocrgnWi1GgcK8Z0qLl/cA+8MRK0t0TbLREMceQFFC4OwXUQqE
15vY5lrtBasIW7VydFNHMS/ebR9sP27s54v2P/BToz/xC7zxeKipjs4p1akN
DNgP45E1YbwNFLj6pTE2JNIM2vs+73uMnrhzMoIZag6hHryKdPRT89Ss8+cP
wNIrvQuBaP5Dg2NXYg7C63N3wg+g+fbe5y84bQFbuNf7VNGX5BatOXG/QvBa
KkUIHeLq3bL4hyUs2xVNcH+gwGgs3cc03Qpujvme60RvTLs+GF9oDdXaDRk1
6BKp3afbsm0gJjxIOBfdHLrVTK38EKiYuuy8iM7bVqBk4mALrBU3pVB0Y9RX
PmaPLfQHGeYfQW+3FP6209kO9kj01Vuh73VTEwf67GDj3ICiMTqp9Tttm7s9
tAftl1dHp4VxAzyH7cFHRFlWCR21SVlyh8thmMmgKEigy6iCHeEjh6G46uz9
NREKCM3xKzR7OIBCwpt5Hvo2rer3vEkHaAncyPmApnrdsVkNcoTZK6PJA+gh
i7pqx2lHKGRLlXShOUVnNE3DnCBf65TbE/RSjZ3xDp4TLNRctqhDrz0Mrb0Y
7AzcGa2+SrQlzdwsat4ZepP1+UrQbe7a/oFhBFgUOzFy0TLezIbckwRoyU9I
kvZgFor3RBLAPRHFzUEvhMpW06MICOY05pCmXFr8unqBgLeyaQKkY6qbklIy
CEhf+ZNzA20kbMuurSNg8kbMySz0RbH4dVMNBCS6cQ+R7pVucdjyiADOc2I3
aaYSffn3FgL0blq+y0Rn6sjvO/iCgCLlWAvSc24jrwaHCYisoW7NQMNRBVXx
dwTEBnxbTkcn+tmfMh0lQKy6v4/0jhNPlW59IKBqOjuBtN3FUt+g/wi49zpi
4Ro6J3H0Qf5nAkzGz/WSnkrZsoHDIyAkJLGCdEx20l3GIgHzovVepF8WPOPz
XyZgYPOQCWm5ku/22SsEJOSuUyDtVW5Q3LlKgEMebS4NfZcdsri2hv/J+XaT
/h/P0paC
                 "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 100}, {10.013558770120916`, 
                10.036207636920595`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 10.01355877012094}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 0.35, 0]], 
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Dashing[{Small, Small}], 
                 GrayLevel[0.28]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 100}, {10.013558770120916`, 
               10.036207636920595`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 10.01355877012094}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[0, 0.35, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Dashing[{Small, Small}], 
                GrayLevel[0.28]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>],
         ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}],
        Selectable->False]},
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2U2qu6HxkU3E4NfF24Yv09/Ywvtde
dr9n6f/h/LO8ZpwssQIOML5Tv+uB5f4ScH6q/i9eQ14FON9XM/WjmLsKnL/p
Sm3pSQsNON9aSGs9S70OnJ/+e9LcpREGcH7+sefG632N4PyuKDbVvzkmcH7y
8eo0wwwzOP8gu2RgdqQFnG8o2DDtZYkVnJ/w2VbHL8cGzl8476jM9147OH9z
n9XtS0EOcH7JLtuAuT6OcP7+U0s/dUY7wfmZ7pZ7MyOc4fw5Kwy3Zme5wPkT
P+9tLCh3hfOfrSotyyhyg/OPuE2a0dTkDucz+t961N/gAeczOG5jXFDpCed3
iH/3vdTuBecXRCUf+t7sDec/bDRJsZ/qA+eLTJ55q3OhL5y/TECr8vhsP0R4
Fcm7qq/2h/PnKSyQsQ0JgPP31vxiyLiA4Ct6s/9RDg+E87ec1+y+eQXB7zn2
z0AhNgjOn1z8MivhDoJfIyrHrxQZDOev1GQ9VfIAwWf7wih5MC4Ezl9usLFu
3nMEXzNpld/f3FA4/7bnzk2hrxH8S4urdO2Lw+D8H5sDbZQ+Ifj/dxRtbcsL
h/O9Ddxca74i+Mdj9TOziyPgfCv2gA1bdyL46zYUfP//H8EHAG5DaAk=
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Line[CompressedData["
1:eJwVznk01QkUwHGSZbJTIUbbQy/bw/MYQ25NlLGELD8MydZDPCFaNGiaZEki
S9kTEZOHVBiJiijbizlZKkvhDU15WZPM/f1xzz2fc77nnrvdi2Xvu46Pj88H
h9z0xbaxvQwNWB5hd8XLUOBnmd2V66M1wOAE9bdAdBe/a3vnFQ1IymHm+qA9
Z+PHMwo0IPvvlAl39IUerhy1RQOmwnxSbMk+uSzGWlATlj7nAIPsRan2GYma
oK3UKyxA9ut3zatlaYHro11DhdIU2DznLDlbqgVN7e/5ctCl43HU+joteDEk
qJmB7myZdLca0oKbjtZZCWQfe7s1RFkbSlw4dWHoslXVrLpb2tA4zL/tAPrY
SmpuMUEDu4gUA54UBa7ZzDw57UmDqBVL1kf040Kzf62ZNPDpyiyfQssfXGIs
RNJg2KFV5x36+TX3HvNMGlwmXoS9RFO1dglM9dOg9vva89voac9G5u7DOiDZ
XZd8FM1qndSrtNYFX/929xFJvA8VgRpOutBsOGU0jJZqCCkq89CF6JoBxddo
duWyzC2WLgQnbuV2o3lZorysq7qguL6Y3YSOCNRmn+/XBfVhtU/56CipSA0n
dz149MpXxBud4CqksnqcDlbTzQ95EhTYQxNb4IbTQbq5Ke8TelZQpu2fKDpY
vN0ZN4Mmqn70ZyfRAfpkj0ygVUT0//KuoMPGUTP1QfTjWm/9jmk6xD64rtuC
XpBqNssM0If7SRum09DebWf9dJgMYGdZRpugfYxVbRZYDNjH9lgyQvtV9eg3
RDJAV1snzBDNzFYRNItjQIWaeLAeOpjVXUSUMID1MfgUFX1Gbudo9HsGCMnZ
vd2ETj3W4dblaQBiaU/HPolToFlYwS7QxRBeCilFlqJ1pGMyuOFG4JYif2Er
2vOLiYbNcWNocrgnWi1GgcK8Z0qLl/cA+8MRK0t0TbLREMceQFFC4OwXUQqE
15vY5lrtBasIW7VydFNHMS/ebR9sP27s54v2P/BToz/xC7zxeKipjs4p1akN
DNgP45E1YbwNFLj6pTE2JNIM2vs+73uMnrhzMoIZag6hHryKdPRT89Ss8+cP
wNIrvQuBaP5Dg2NXYg7C63N3wg+g+fbe5y84bQFbuNf7VNGX5BatOXG/QvBa
KkUIHeLq3bL4hyUs2xVNcH+gwGgs3cc03Qpujvme60RvTLs+GF9oDdXaDRk1
6BKp3afbsm0gJjxIOBfdHLrVTK38EKiYuuy8iM7bVqBk4mALrBU3pVB0Y9RX
PmaPLfQHGeYfQW+3FP6209kO9kj01Vuh73VTEwf67GDj3ICiMTqp9Tttm7s9
tAftl1dHp4VxAzyH7cFHRFlWCR21SVlyh8thmMmgKEigy6iCHeEjh6G46uz9
NREKCM3xKzR7OIBCwpt5Hvo2rer3vEkHaAncyPmApnrdsVkNcoTZK6PJA+gh
i7pqx2lHKGRLlXShOUVnNE3DnCBf65TbE/RSjZ3xDp4TLNRctqhDrz0Mrb0Y
7AzcGa2+SrQlzdwsat4ZepP1+UrQbe7a/oFhBFgUOzFy0TLezIbckwRoyU9I
kvZgFor3RBLAPRHFzUEvhMpW06MICOY05pCmXFr8unqBgLeyaQKkY6qbklIy
CEhf+ZNzA20kbMuurSNg8kbMySz0RbH4dVMNBCS6cQ+R7pVucdjyiADOc2I3
aaYSffn3FgL0blq+y0Rn6sjvO/iCgCLlWAvSc24jrwaHCYisoW7NQMNRBVXx
dwTEBnxbTkcn+tmfMh0lQKy6v4/0jhNPlW59IKBqOjuBtN3FUt+g/wi49zpi
4Ro6J3H0Qf5nAkzGz/WSnkrZsoHDIyAkJLGCdEx20l3GIgHzovVepF8WPOPz
XyZgYPOQCWm5ku/22SsEJOSuUyDtVW5Q3LlKgEMebS4NfZcdsri2hv/J+XaT
/h/P0paC
             "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 100}, {10.013558770120916`, 
            10.036207636920595`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 10.01355877012094}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 0.35, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Dashing[{Small, Small}], 
             GrayLevel[0.28]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {{}, 
      InterpretationBox[{
        TagBox[
         TagBox[
          {GrayLevel[0], PointSize[0.009166666666666668], AbsoluteThickness[
           2], GeometricTransformationBox[InsetBox[
             FormBox[
              StyleBox[
               GraphicsBox[
                {EdgeForm[None], DiskBox[{0, 0}]},
                PlotRangePadding->Scaled[0.15]],
               StripOnInput->False,
               GraphicsBoxOptions->{DefaultBaseStyle->Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}],
              TraditionalForm], {0., 0.}, Automatic, Offset[
             6.5]], CompressedData["
1:eJw9y39Q03Ucx/Evsbo5IKeyO1gsbaENRER0SyLltYHIj+HYj+82ppxajdI7
bnBEsI5ol1eCXZrY5FdKgp47xbvF2VJTNzzvdHiKPwL/wAQWWhlgEmfrFIs/
/Lw/d+8/Hp/nvV57x2GwR3Ic997sRczeCxx7f2UN8n7p2ZREPP9Ad8lBlXo+
sxDQ14s+SGcWQ1M+qeyVM8fikcQx6lzMHIcoyR1ZlYw5ASf8oVE/eREM+waq
BPHMcoiHQrnhOOZEhEt0SSEJ8xI83rf7+yBZgfFL5qrvFjAn48LvbV2N5BRY
PVu9j+Yxp6JTlHz6LjkNxvxjD46ImVegdka5az85Hf2ZgpyOucwr8bTm0tUm
8ip8u+jvz/peZlZirN/KB8gqdLpvDEjJb+LyvF2O+eTVyOiZeH9nDHMGQv+9
WOYiv4W15erHc8iZ6E0ciBGQ38a2gumpA9HMa1BxW/VnC3ktPMK4J1nkLGhs
XZ5MMnByTPfJRNRzuwDvOc/5P5g5NY4m1dUfpq6G525DxiHqGtictsp3qWsQ
Efxy7xbq2Vh/zyFNop6Ng6e37VlCPQd1/Ct10yLWc6C6c2r1FDO3Dlp72uWL
1Neh9otg7wXqubgStvOt1HMRGs7e0Ux9Pfo6PmqupD7riu1TDup5SG1JjS+i
ngfJMnV7IfV8/MKP1Cylno+T9bEJydQLUB05ujmaegGSmyPlUdQLce1msPHh
HNYLsVyhLZtk5rRoChSd+pm6FrFiRfct6kU4+7nL9xP1IqzaKPWfob4BYu+H
5sPUN6Avqqmyi7oO0TWyit3UdRC4+9u/ol6MyWP2EScziiE6+kxKdhWjob2i
oYw5UIwZq/O6nfZ61G9/qjXRXg9hXsohI+31kCwdlmTTXg+ZQlKtob0B1460
Xk2nvQFnvIMqssuACe+TLa/T3oDc+6W35LQ3oue3wfOxtDfC4XZnkF1GvLri
3O2XaG9E28eLbWTOhHFh8MC/QrY3IWFu5htklwmWX8sFE8wBE0pstm/GmTke
z4w6bpT2PL6uUu4foT2Pf4ZlOwdoz8PX0Sgnc2bUumv39NHeDJ8iIo3sMkPZ
fVMcoL0ZqpXxPj/tLUho2hTpo70FO8KiEz/Q3gJ36OHmbtpbIB77MYbMWTE9
NLOwi/ZWVCe13OikvRWl4U/XtNHeioXO41OttC/BUOmDnr2z/h/XsnaS
            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ],
         {"WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
        StyleBox[
         DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{
              Annotation[{
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]], 
                GeometricTransformation[
                 Inset[
                  Style[
                   Graphics[{
                    EdgeForm[], 
                    Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
                   GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                    PointSize[0.009166666666666668], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]]}], {0., 0.}, Automatic, 
                  Offset[6.5]], CompressedData["
1:eJw9y39Q03Ucx/Evsbo5IKeyO1gsbaENRER0SyLltYHIj+HYj+82ppxajdI7
bnBEsI5ol1eCXZrY5FdKgp47xbvF2VJTNzzvdHiKPwL/wAQWWhlgEmfrFIs/
/Lw/d+8/Hp/nvV57x2GwR3Ic997sRczeCxx7f2UN8n7p2ZREPP9Ad8lBlXo+
sxDQ14s+SGcWQ1M+qeyVM8fikcQx6lzMHIcoyR1ZlYw5ASf8oVE/eREM+waq
BPHMcoiHQrnhOOZEhEt0SSEJ8xI83rf7+yBZgfFL5qrvFjAn48LvbV2N5BRY
PVu9j+Yxp6JTlHz6LjkNxvxjD46ImVegdka5az85Hf2ZgpyOucwr8bTm0tUm
8ip8u+jvz/peZlZirN/KB8gqdLpvDEjJb+LyvF2O+eTVyOiZeH9nDHMGQv+9
WOYiv4W15erHc8iZ6E0ciBGQ38a2gumpA9HMa1BxW/VnC3ktPMK4J1nkLGhs
XZ5MMnByTPfJRNRzuwDvOc/5P5g5NY4m1dUfpq6G525DxiHqGtictsp3qWsQ
Efxy7xbq2Vh/zyFNop6Ng6e37VlCPQd1/Ct10yLWc6C6c2r1FDO3Dlp72uWL
1Neh9otg7wXqubgStvOt1HMRGs7e0Ux9Pfo6PmqupD7riu1TDup5SG1JjS+i
ngfJMnV7IfV8/MKP1Cylno+T9bEJydQLUB05ujmaegGSmyPlUdQLce1msPHh
HNYLsVyhLZtk5rRoChSd+pm6FrFiRfct6kU4+7nL9xP1IqzaKPWfob4BYu+H
5sPUN6Avqqmyi7oO0TWyit3UdRC4+9u/ol6MyWP2EScziiE6+kxKdhWjob2i
oYw5UIwZq/O6nfZ61G9/qjXRXg9hXsohI+31kCwdlmTTXg+ZQlKtob0B1460
Xk2nvQFnvIMqssuACe+TLa/T3oDc+6W35LQ3oue3wfOxtDfC4XZnkF1GvLri
3O2XaG9E28eLbWTOhHFh8MC/QrY3IWFu5htklwmWX8sFE8wBE0pstm/GmTke
z4w6bpT2PL6uUu4foT2Pf4ZlOwdoz8PX0Sgnc2bUumv39NHeDJ8iIo3sMkPZ
fVMcoL0ZqpXxPj/tLUho2hTpo70FO8KiEz/Q3gJ36OHmbtpbIB77MYbMWTE9
NLOwi/ZWVCe13OikvRWl4U/XtNHeioXO41OttC/BUOmDnr2z/h/XsnaS
                 "]]}, "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0, 100.}, {10.014881127215888`, 
                 10.050135001895796`}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0, 10.014881127215888`}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  PointSize[0.009166666666666668], 
                  AbsoluteThickness[2], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 100.}, {10.014881127215888`, 
                10.050135001895796`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 10.014881127215888`}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 PointSize[0.009166666666666668], 
                 AbsoluteThickness[2], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListPlot, "GroupHighlight" -> False|>|>],
          
          ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}],
         Selectable->False]},
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw9y39Q03Ucx/Evsbo5IKeyO1gsbaENRER0SyLltYHIj+HYj+82ppxajdI7
bnBEsI5ol1eCXZrY5FdKgp47xbvF2VJTNzzvdHiKPwL/wAQWWhlgEmfrFIs/
/Lw/d+8/Hp/nvV57x2GwR3Ic997sRczeCxx7f2UN8n7p2ZREPP9Ad8lBlXo+
sxDQ14s+SGcWQ1M+qeyVM8fikcQx6lzMHIcoyR1ZlYw5ASf8oVE/eREM+waq
BPHMcoiHQrnhOOZEhEt0SSEJ8xI83rf7+yBZgfFL5qrvFjAn48LvbV2N5BRY
PVu9j+Yxp6JTlHz6LjkNxvxjD46ImVegdka5az85Hf2ZgpyOucwr8bTm0tUm
8ip8u+jvz/peZlZirN/KB8gqdLpvDEjJb+LyvF2O+eTVyOiZeH9nDHMGQv+9
WOYiv4W15erHc8iZ6E0ciBGQ38a2gumpA9HMa1BxW/VnC3ktPMK4J1nkLGhs
XZ5MMnByTPfJRNRzuwDvOc/5P5g5NY4m1dUfpq6G525DxiHqGtictsp3qWsQ
Efxy7xbq2Vh/zyFNop6Ng6e37VlCPQd1/Ct10yLWc6C6c2r1FDO3Dlp72uWL
1Neh9otg7wXqubgStvOt1HMRGs7e0Ux9Pfo6PmqupD7riu1TDup5SG1JjS+i
ngfJMnV7IfV8/MKP1Cylno+T9bEJydQLUB05ujmaegGSmyPlUdQLce1msPHh
HNYLsVyhLZtk5rRoChSd+pm6FrFiRfct6kU4+7nL9xP1IqzaKPWfob4BYu+H
5sPUN6Avqqmyi7oO0TWyit3UdRC4+9u/ol6MyWP2EScziiE6+kxKdhWjob2i
oYw5UIwZq/O6nfZ61G9/qjXRXg9hXsohI+31kCwdlmTTXg+ZQlKtob0B1460
Xk2nvQFnvIMqssuACe+TLa/T3oDc+6W35LQ3oue3wfOxtDfC4XZnkF1GvLri
3O2XaG9E28eLbWTOhHFh8MC/QrY3IWFu5htklwmWX8sFE8wBE0pstm/GmTke
z4w6bpT2PL6uUu4foT2Pf4ZlOwdoz8PX0Sgnc2bUumv39NHeDJ8iIo3sMkPZ
fVMcoL0ZqpXxPj/tLUho2hTpo70FO8KiEz/Q3gJ36OHmbtpbIB77MYbMWTE9
NLOwi/ZWVCe13OikvRWl4U/XtNHeioXO41OttC/BUOmDnr2z/h/XsnaS
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100.}, {10.014881127215888`, 
             10.050135001895796`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 10.014881127215888`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}}, InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*TagBox[InterpretationBox[StyleBox[\\\"\\\\\\\"10.014\\\\\\\"\
\\\", Rule[ShowStringCharacters, False]], 10.013558770120916`, \
Rule[AutoDelete, True]], Function[NumberForm[Slot[1], 5]]]\\)\"", 
       "\"\\!\\(\\*TagBox[RowBox[{InterpretationBox[StyleBox[\\\"\\\\\\\"10.\
014\\\\\\\"\\\", Rule[ShowStringCharacters, False]], 10.013558770120916`, \
Rule[AutoDelete, True]], \\\"+\\\", FractionBox[InterpretationBox[StyleBox[\\\
\"\\\\\\\"0.31939\\\\\\\"\\\", Rule[ShowStringCharacters, False]], \
0.3193931659365472`, Rule[AutoDelete, True]], \\\"L\\\"]}], \
Function[NumberForm[Slot[1], 5]]]\\)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Dashing[{Small, Small}], 
                    GrayLevel[0.28]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {
                    LineBox[{{0, 12.5}, {40, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[0, 0.35, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0.28]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0, 0.35, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 10.01355877012094},
   BaseStyle->{FontFamily -> "Times New Roman", 16},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox["\"Truncation level L\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(I\\), \\(4\\)]\\)(L)\"", TraditionalForm]},
   FrameStyle->Directive[
     GrayLevel[0], 
     Thickness[Large]],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotLabel->FormBox[
     StyleBox[
     "\"The integral \\!\\(\\*SubscriptBox[\\(I\\), \\(4\\)]\\) vs. \
Truncation level L\"", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{0, 100}, {10.013558770120916`, 10.036207636920595`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{
       Annotation[{{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]], 
             Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrdT/d/E8uYN2U2qu6HxkU3E4NfF24Yv09/Ywvtde
dr9n6f/h/LO8ZpwssQIOML5Tv+uB5f4ScH6q/i9eQ14FON9XM/WjmLsKnL/p
Sm3pSQsNON9aSGs9S70OnJ/+e9LcpREGcH7+sefG632N4PyuKDbVvzkmcH7y
8eo0wwwzOP8gu2RgdqQFnG8o2DDtZYkVnJ/w2VbHL8cGzl8476jM9147OH9z
n9XtS0EOcH7JLtuAuT6OcP7+U0s/dUY7wfmZ7pZ7MyOc4fw5Kwy3Zme5wPkT
P+9tLCh3hfOfrSotyyhyg/OPuE2a0dTkDucz+t961N/gAeczOG5jXFDpCed3
iH/3vdTuBecXRCUf+t7sDec/bDRJsZ/qA+eLTJ55q3OhL5y/TECr8vhsP0R4
Fcm7qq/2h/PnKSyQsQ0JgPP31vxiyLiA4Ct6s/9RDg+E87ec1+y+eQXB7zn2
z0AhNgjOn1z8MivhDoJfIyrHrxQZDOev1GQ9VfIAwWf7wih5MC4Ezl9usLFu
3nMEXzNpld/f3FA4/7bnzk2hrxH8S4urdO2Lw+D8H5sDbZQ+Ifj/dxRtbcsL
h/O9Ddxca74i+Mdj9TOziyPgfCv2gA1bdyL46zYUfP//H8EHAG5DaAk=
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Line[CompressedData["
1:eJwVznk01QkUwHGSZbJTIUbbQy/bw/MYQ25NlLGELD8MydZDPCFaNGiaZEki
S9kTEZOHVBiJiijbizlZKkvhDU15WZPM/f1xzz2fc77nnrvdi2Xvu46Pj88H
h9z0xbaxvQwNWB5hd8XLUOBnmd2V66M1wOAE9bdAdBe/a3vnFQ1IymHm+qA9
Z+PHMwo0IPvvlAl39IUerhy1RQOmwnxSbMk+uSzGWlATlj7nAIPsRan2GYma
oK3UKyxA9ut3zatlaYHro11DhdIU2DznLDlbqgVN7e/5ctCl43HU+joteDEk
qJmB7myZdLca0oKbjtZZCWQfe7s1RFkbSlw4dWHoslXVrLpb2tA4zL/tAPrY
SmpuMUEDu4gUA54UBa7ZzDw57UmDqBVL1kf040Kzf62ZNPDpyiyfQssfXGIs
RNJg2KFV5x36+TX3HvNMGlwmXoS9RFO1dglM9dOg9vva89voac9G5u7DOiDZ
XZd8FM1qndSrtNYFX/929xFJvA8VgRpOutBsOGU0jJZqCCkq89CF6JoBxddo
duWyzC2WLgQnbuV2o3lZorysq7qguL6Y3YSOCNRmn+/XBfVhtU/56CipSA0n
dz149MpXxBud4CqksnqcDlbTzQ95EhTYQxNb4IbTQbq5Ke8TelZQpu2fKDpY
vN0ZN4Mmqn70ZyfRAfpkj0ygVUT0//KuoMPGUTP1QfTjWm/9jmk6xD64rtuC
XpBqNssM0If7SRum09DebWf9dJgMYGdZRpugfYxVbRZYDNjH9lgyQvtV9eg3
RDJAV1snzBDNzFYRNItjQIWaeLAeOpjVXUSUMID1MfgUFX1Gbudo9HsGCMnZ
vd2ETj3W4dblaQBiaU/HPolToFlYwS7QxRBeCilFlqJ1pGMyuOFG4JYif2Er
2vOLiYbNcWNocrgnWi1GgcK8Z0qLl/cA+8MRK0t0TbLREMceQFFC4OwXUQqE
15vY5lrtBasIW7VydFNHMS/ebR9sP27s54v2P/BToz/xC7zxeKipjs4p1akN
DNgP45E1YbwNFLj6pTE2JNIM2vs+73uMnrhzMoIZag6hHryKdPRT89Ss8+cP
wNIrvQuBaP5Dg2NXYg7C63N3wg+g+fbe5y84bQFbuNf7VNGX5BatOXG/QvBa
KkUIHeLq3bL4hyUs2xVNcH+gwGgs3cc03Qpujvme60RvTLs+GF9oDdXaDRk1
6BKp3afbsm0gJjxIOBfdHLrVTK38EKiYuuy8iM7bVqBk4mALrBU3pVB0Y9RX
PmaPLfQHGeYfQW+3FP6209kO9kj01Vuh73VTEwf67GDj3ICiMTqp9Tttm7s9
tAftl1dHp4VxAzyH7cFHRFlWCR21SVlyh8thmMmgKEigy6iCHeEjh6G46uz9
NREKCM3xKzR7OIBCwpt5Hvo2rer3vEkHaAncyPmApnrdsVkNcoTZK6PJA+gh
i7pqx2lHKGRLlXShOUVnNE3DnCBf65TbE/RSjZ3xDp4TLNRctqhDrz0Mrb0Y
7AzcGa2+SrQlzdwsat4ZepP1+UrQbe7a/oFhBFgUOzFy0TLezIbckwRoyU9I
kvZgFor3RBLAPRHFzUEvhMpW06MICOY05pCmXFr8unqBgLeyaQKkY6qbklIy
CEhf+ZNzA20kbMuurSNg8kbMySz0RbH4dVMNBCS6cQ+R7pVucdjyiADOc2I3
aaYSffn3FgL0blq+y0Rn6sjvO/iCgCLlWAvSc24jrwaHCYisoW7NQMNRBVXx
dwTEBnxbTkcn+tmfMh0lQKy6v4/0jhNPlW59IKBqOjuBtN3FUt+g/wi49zpi
4Ro6J3H0Qf5nAkzGz/WSnkrZsoHDIyAkJLGCdEx20l3GIgHzovVepF8WPOPz
XyZgYPOQCWm5ku/22SsEJOSuUyDtVW5Q3LlKgEMebS4NfZcdsri2hv/J+XaT
/h/P0paC
              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100}, {10.013558770120916`, 
             10.036207636920595`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 10.01355877012094}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 0.35, 0]], 
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              GrayLevel[0.28]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, {{}, 
       Annotation[{{
          Annotation[{
            Directive[
             PointSize[0.009166666666666668], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            GeometricTransformation[
             Inset[
              Style[
               Graphics[{
                 EdgeForm[], 
                 Disk[{0, 0}]}, PlotRangePadding -> Scaled[0.15]], 
               GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                   PointSize[0.009166666666666668], 
                   AbsoluteThickness[2], 
                   GrayLevel[0]]}], {0., 0.}, Automatic, 
              Offset[6.5]], CompressedData["
1:eJw9y39Q03Ucx/Evsbo5IKeyO1gsbaENRER0SyLltYHIj+HYj+82ppxajdI7
bnBEsI5ol1eCXZrY5FdKgp47xbvF2VJTNzzvdHiKPwL/wAQWWhlgEmfrFIs/
/Lw/d+8/Hp/nvV57x2GwR3Ic997sRczeCxx7f2UN8n7p2ZREPP9Ad8lBlXo+
sxDQ14s+SGcWQ1M+qeyVM8fikcQx6lzMHIcoyR1ZlYw5ASf8oVE/eREM+waq
BPHMcoiHQrnhOOZEhEt0SSEJ8xI83rf7+yBZgfFL5qrvFjAn48LvbV2N5BRY
PVu9j+Yxp6JTlHz6LjkNxvxjD46ImVegdka5az85Hf2ZgpyOucwr8bTm0tUm
8ip8u+jvz/peZlZirN/KB8gqdLpvDEjJb+LyvF2O+eTVyOiZeH9nDHMGQv+9
WOYiv4W15erHc8iZ6E0ciBGQ38a2gumpA9HMa1BxW/VnC3ktPMK4J1nkLGhs
XZ5MMnByTPfJRNRzuwDvOc/5P5g5NY4m1dUfpq6G525DxiHqGtictsp3qWsQ
Efxy7xbq2Vh/zyFNop6Ng6e37VlCPQd1/Ct10yLWc6C6c2r1FDO3Dlp72uWL
1Neh9otg7wXqubgStvOt1HMRGs7e0Ux9Pfo6PmqupD7riu1TDup5SG1JjS+i
ngfJMnV7IfV8/MKP1Cylno+T9bEJydQLUB05ujmaegGSmyPlUdQLce1msPHh
HNYLsVyhLZtk5rRoChSd+pm6FrFiRfct6kU4+7nL9xP1IqzaKPWfob4BYu+H
5sPUN6Avqqmyi7oO0TWyit3UdRC4+9u/ol6MyWP2EScziiE6+kxKdhWjob2i
oYw5UIwZq/O6nfZ61G9/qjXRXg9hXsohI+31kCwdlmTTXg+ZQlKtob0B1460
Xk2nvQFnvIMqssuACe+TLa/T3oDc+6W35LQ3oue3wfOxtDfC4XZnkF1GvLri
3O2XaG9E28eLbWTOhHFh8MC/QrY3IWFu5htklwmWX8sFE8wBE0pstm/GmTke
z4w6bpT2PL6uUu4foT2Pf4ZlOwdoz8PX0Sgnc2bUumv39NHeDJ8iIo3sMkPZ
fVMcoL0ZqpXxPj/tLUho2hTpo70FO8KiEz/Q3gJ36OHmbtpbIB77MYbMWTE9
NLOwi/ZWVCe13OikvRWl4U/XtNHeioXO41OttC/BUOmDnr2z/h/XsnaS
             "]]}, "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100.}, {10.014881127215888`, 
             10.050135001895796`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 10.014881127215888`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.009166666666666668], 
              AbsoluteThickness[2], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"], {{}, {}}}}, {
     Frame -> True, ImageSize -> Large, 
      FrameLabel -> {
       "Truncation level L", "\!\(\*SubscriptBox[\(I\), \(4\)]\)(L)"}, 
      FrameStyle -> Directive[
        GrayLevel[0], 
        Thickness[Large]], PlotLabel -> 
      Style["The integral \!\(\*SubscriptBox[\(I\), \(4\)]\) vs. Truncation \
level L", 
        GrayLevel[0]], BaseStyle -> {FontFamily -> "Times New Roman", 16}, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 10.01355877012094}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      PlotInteractivity :> $PlotInteractivity, DisplayFunction -> Identity, 
      PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 10.013558770120916`}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 100}, {10.013558770120916`, 10.036207636920595`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         Dashing[{Small, Small}], 
         GrayLevel[0.28]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[0, 0.35, 0]]}, {
       "\!\(\*TagBox[InterpretationBox[StyleBox[\"\\\"10.014\\\"\", \
Rule[ShowStringCharacters, False]], 10.013558770120916`, Rule[AutoDelete, \
True]], Function[NumberForm[Slot[1], 5]]]\)", 
        "\!\(\*TagBox[RowBox[{InterpretationBox[StyleBox[\"\\\"10.014\\\"\", \
Rule[ShowStringCharacters, False]], 10.013558770120916`, Rule[AutoDelete, \
True]], \"+\", FractionBox[InterpretationBox[StyleBox[\"\\\"0.31939\\\"\", \
Rule[ShowStringCharacters, False]], 0.3193931659365472`, Rule[AutoDelete, \
True]], \"L\"]}], Function[NumberForm[Slot[1], 5]]]\)"}, LegendMarkers -> 
       None, LabelStyle -> {}, LegendLayout -> "Column"]], {Right, Top}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.969826565598852*^9, 3.969826605037332*^9}, {
   3.969828422086101*^9, 3.969828437269704*^9}, {3.9698289244666023`*^9, 
   3.969828948272596*^9}, {3.96982951155899*^9, 3.9698295183644667`*^9}, 
   3.96982958572322*^9, 3.969830286941429*^9, 3.9698303310713663`*^9, 
   3.969830384818343*^9, 3.9698316576996603`*^9, 3.969832119747993*^9, {
   3.969832187477749*^9, 3.969832214967105*^9}, 3.9698323725446653`*^9, {
   3.969832662099948*^9, 3.96983273747931*^9}, 3.969833079845673*^9, 
   3.969833520740431*^9, 3.969833562635253*^9, 3.969881114031345*^9, 
   3.969882492454727*^9, {3.9698825232557793`*^9, 3.9698825404380693`*^9}, 
   3.969882842580509*^9, {3.969884172858513*^9, 3.9698841938156023`*^9}, {
   3.9698843125801687`*^9, 3.969884390781036*^9}, {3.9698844266043053`*^9, 
   3.9698844415949583`*^9}, {3.969885068033202*^9, 3.969885096468423*^9}, {
   3.969885144179245*^9, 3.9698851908692217`*^9}, 3.969893714714858*^9, 
   3.9698940211232033`*^9, 3.969901672824581*^9, 3.970054455660266*^9, 
   3.970062086268058*^9, 3.970254032246643*^9, 3.970335113688088*^9, 
   3.9712858472872953`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"8776ccfb-dd64-4a92-a9c3-6e5d32553baa"]
}, Open  ]],

Cell[TextData[{
 "This is a code for the evaluation of the eigenvalues of the matrix ",
 Cell[BoxData[
  SubscriptBox["Q", "AB"]],
  CellChangeTimes->{{3.9703223505719223`*^9, 3.9703223679146233`*^9}, {
   3.970322414423189*^9, 3.9703224240213118`*^9}, {3.9703224864884157`*^9, 
   3.970322585260109*^9}, {3.9703231835467443`*^9, 3.9703231861984463`*^9}, {
   3.970324795952187*^9, 3.9703247994193974`*^9}},ExpressionUUID->
  "7ce343b1-4c79-43d3-8775-ad4827d8e7f8"],
 " whose size is given by the maximum level. They are non-negative."
}], "Text",
 CellFrame->1.5,
 CellChangeTimes->{{3.9698044049155903`*^9, 3.969804411594389*^9}, {
   3.969804520914472*^9, 3.9698045391105947`*^9}, {3.969804682382147*^9, 
   3.969804682816409*^9}, 3.969804757980665*^9, 3.969804790535623*^9, 
   3.969804832444227*^9, {3.96980701865497*^9, 3.9698070331556387`*^9}, {
   3.969811748321105*^9, 3.969811774699102*^9}, {3.9698145850108747`*^9, 
   3.9698146032750998`*^9}, {3.969814793949*^9, 3.9698147943268337`*^9}, {
   3.969815083419353*^9, 3.969815086354437*^9}, {3.9698215064712048`*^9, 
   3.969821531225643*^9}, {3.969821608853201*^9, 3.969821640435111*^9}, {
   3.969826402059782*^9, 3.969826403513492*^9}, 3.969829860465398*^9, {
   3.969881524050057*^9, 3.969881524685419*^9}, {3.970325206239386*^9, 
   3.970325210182088*^9}, {3.970325359172336*^9, 3.9703253597287607`*^9}, {
   3.970325520746572*^9, 3.970325528604101*^9}, {3.970672071752758*^9, 
   3.9706720975091352`*^9}, {3.971283656462309*^9, 
   3.971283669186482*^9}},ExpressionUUID->"892e24a3-a777-497f-9a26-\
7887a1560b4a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QFit", "=", 
    TemplateBox[{
      RowBox[{"Table", "[", 
        RowBox[{
          TemplateBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"ConstantArray", "[", 
                  RowBox[{"y", ",", "5"}], "]"}], ",", 
                RowBox[{"Eigenvalues", "[", 
                  RowBox[{"QReadOut", "[", 
                    RowBox[{"maxSize", ",", "y"}], "]"}], "]"}]}], "}"}]}, 
           "Transpose"], ",", 
          RowBox[{"{", 
            RowBox[{"y", ",", "stepSize", ",", "1", ",", "stepSize"}], 
            "}"}]}], "]"}]},
     "Transpose"]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"QFit", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Joined", "->", "True"}], ",", "\[IndentingNewLine]", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", 
      " ", "\"\<\!\(\*SubscriptBox[\(Q\), \(AB\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<The eigenvalues of \!\(\*SubscriptBox[\(Q\), \(AB\)]\) vs. \
The moduli y\>\"", ",", "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
      "16"}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.970334246074102*^9, 3.970334279425006*^9}, {
  3.970334312926424*^9, 3.970334393016055*^9}, {3.970334508688087*^9, 
  3.970334522306263*^9}, {3.970334736946806*^9, 3.9703348227787037`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"96ead4d1-dd35-423a-a299-799116daeaee"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    TagBox[
     {RGBColor[0.24, 0.6, 0.8], PointSize[0.003666666666666667], 
      AbsoluteThickness[2], 
      StyleBox[LineBox[CompressedData["
1:eJwt2nVYVFsbBfBpuhtBsFFRQRAVYx1bwUIsLGzBLsQu8KKieFWMTzCwsFAU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        "]],
       FontFamily->"Times New Roman"]},
     Annotation[#, "Charting`Private`Tag#1"]& ], 
    TagBox[
     {RGBColor[0.95, 0.627, 0.1425], PointSize[0.003666666666666667], 
      AbsoluteThickness[2], 
      StyleBox[LineBox[CompressedData["
1:eJwt2nVYFGsYBfBtOpcGAbvgmoDJGQvsAhH1oqJYKF5MbMXEAFtEDCzsDkRF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        "]],
       FontFamily->"Times New Roman"]},
     Annotation[#, "Charting`Private`Tag#2"]& ], 
    TagBox[
     {RGBColor[0.455, 0.7, 0.21], PointSize[0.003666666666666667], 
      AbsoluteThickness[2], 
      StyleBox[LineBox[CompressedData["
1:eJw12ndcTf8fB/C+RjKSVUL2LtsXoV+vMhLJyMqe2SKEyMpIVkqlQiiSEQkV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        "]],
       FontFamily->"Times New Roman"]},
     Annotation[#, "Charting`Private`Tag#3"]& ], 
    TagBox[
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.003666666666666667],
       AbsoluteThickness[2], 
      StyleBox[LineBox[CompressedData["
1:eJw12ndcTW8cB/BkJzLK3ltENhmfkF1GQnb4IVmRhFCIsmcJoTQolZb23ru7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        "]],
       FontFamily->"Times New Roman"]},
     Annotation[#, "Charting`Private`Tag#4"]& ], 
    TagBox[
     {RGBColor[0.578, 0.51, 0.85], PointSize[0.003666666666666667], 
      AbsoluteThickness[2], 
      StyleBox[LineBox[CompressedData["
1:eJw1m3VcFFscxbExQbFREcXurtGDjYpPxUYEFQMUsTAwQEABkRTEBhVj6V1K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        "]],
       FontFamily->"Times New Roman"]},
     Annotation[#, "Charting`Private`Tag#5"]& ]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{FontFamily -> "Times New Roman", 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(AB\\)]\\)\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"y\"", HoldForm], TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 
    Thickness[Large]],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->Large,
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentSet", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotLabel->FormBox[
    StyleBox[
    "\"The eigenvalues of \\!\\(\\*SubscriptBox[\\(Q\\), \\(AB\\)]\\) vs. The \
moduli y\"", 
     GrayLevel[0], StripOnInput -> False], TraditionalForm],
  PlotRange->{{0, 1.}, {-1.855442100430526*^-15, 8.048501177214233}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9703342567713118`*^9, 3.9703342798837*^9}, {
   3.970334314146269*^9, 3.97033435494728*^9}, {3.970334385833905*^9, 
   3.970334393372219*^9}, {3.970334515165319*^9, 3.97033452376017*^9}, {
   3.970334745281955*^9, 3.970334823315069*^9}, 3.9703351193368263`*^9, 
   3.9712858474359703`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"6133bf19-af95-42b5-84ad-e60670b72b56"]
}, Open  ]],

Cell["\<\
This is a code for the twin solutions of effective field theory, see \
equations (3.57) and (3.60).\
\>", "Text",
 CellFrame->1.5,
 CellChangeTimes->{{3.9698044049155903`*^9, 3.969804411594389*^9}, {
   3.969804520914472*^9, 3.9698045391105947`*^9}, {3.969804682382147*^9, 
   3.969804682816409*^9}, 3.969804757980665*^9, 3.969804790535623*^9, 
   3.969804832444227*^9, {3.96980701865497*^9, 3.9698070331556387`*^9}, {
   3.969811748321105*^9, 3.969811774699102*^9}, {3.9698145850108747`*^9, 
   3.9698146032750998`*^9}, {3.969814793949*^9, 3.9698147943268337`*^9}, {
   3.969815083419353*^9, 3.969815086354437*^9}, {3.9698215064712048`*^9, 
   3.969821531225643*^9}, {3.969821608853201*^9, 3.969821640435111*^9}, {
   3.969826402059782*^9, 3.969826403513492*^9}, 3.969829860465398*^9, {
   3.969881524050057*^9, 3.969881524685419*^9}, {3.970325206239386*^9, 
   3.970325210182088*^9}, {3.970325359172336*^9, 3.9703253597287607`*^9}, {
   3.970325520746572*^9, 3.970325528604101*^9}, {3.9704366740732613`*^9, 
   3.970436682420789*^9}, {3.970672129515278*^9, 3.970672144095416*^9}, {
   3.9712836973481417`*^9, 
   3.9712837021831627`*^9}},ExpressionUUID->"56ed65eb-e59a-49a5-b4bd-\
abba3b47d118"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]Hat", "[", "t_", "]"}], ":=", 
   RowBox[{
    FractionBox["3", "2"], 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{
       FractionBox["1", "2"], "t"}], "]"}], "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]P", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]Hat", "[", 
          RowBox[{"Log", "[", "x", "]"}], "]"}], "//", "TrigToExp"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "200"}], "}"}]}], "]"}], "//", 
      "Normal"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox["x", "n_."], "->", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "n"], " ", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n", "2"], "-", "1"}], ")"}]}], "\[CapitalLambda]",
          " ", 
         SuperscriptBox["\[Mu]", "2"]}], "]"}], 
       RowBox[{"Exp", "[", 
        RowBox[{"n", " ", "\[Mu]", " ", "t"}], "]"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]F", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Phi]Hat", "[", 
           RowBox[{"Log", "[", "x", "]"}], "]"}], "//", "TrigToExp"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "\[Infinity]", ",", "200"}], "}"}]}], "]"}], "//",
        "Normal"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["x", "n_."], "->", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["\[Lambda]", "n"]], " ", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "-", "1"}], ")"}]}], 
          "\[CapitalLambda]", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "]"}], 
        RowBox[{"Exp", "[", 
         RowBox[{"n", " ", "\[Mu]", " ", "t"}], "]"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Phi]Hat", "[", "t", "]"}], ",", "\[Phi]P"}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Mu]", "->", "1"}], ",", 
        RowBox[{"\[Lambda]", "->", "1"}], ",", 
        RowBox[{"\[CapitalLambda]", "->", "0.5"}]}], "}"}]}], "//", 
     "Evaluate"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "6"}], ",", "5"}], "}"}]}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          
          RowBox[{"\"\<\!\(\*FractionBox[\(g\), SuperscriptBox[\(\[Mu]\), \(2\
\)]]\)\!\(\*OverscriptBox[\(\[Phi]\), \(^\)]\)(t)\>\"", 
           ",", "\"\<\!\(\*FractionBox[\(g\), SuperscriptBox[\(\[Mu]\), \
\(2\)]]\)\[Phi](t)\>\"", ",", "\"\<Future \[Phi](t)\>\""}], " ", "}"}], ",", 
         RowBox[{"LegendFunction", "->", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Framed", "[", 
             RowBox[{"#", ",", 
              RowBox[{"Background", "->", "White"}]}], "]"}], "&"}], 
           ")"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.11", ",", "0.17"}], "}"}]}], "]"}]}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Red", ",", "Blue"}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"ImageSize", "->", " ", "Large"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{
     "{", "\"\<\[Mu](t-\!\(\*SubscriptBox[\(t\), \(0\)]\))\>\"", "}"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Thick"}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotLabel", "\[Rule]", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<The runaway oscillations\>\"", ",", "Black"}], "]"}]}], ",",
     "\[IndentingNewLine]", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       "16"}], "}"}]}]}], "]"}], "//", "Quiet"}]}], "Input",
 CellChangeTimes->{{3.970407008089324*^9, 3.970407348232481*^9}, {
   3.970407443751503*^9, 3.9704074455782967`*^9}, {3.970407496380643*^9, 
   3.9704075654638557`*^9}, 3.9704076190083027`*^9, {3.970407850227216*^9, 
   3.9704078509027157`*^9}, {3.970426381040441*^9, 3.970426381375671*^9}, {
   3.9705637688209143`*^9, 3.9705638899568872`*^9}, {3.970564354343165*^9, 
   3.970564368601005*^9}, {3.970564428926729*^9, 3.9705644830602293`*^9}, {
   3.970564651913735*^9, 3.970564721117977*^9}, {3.9706721624505453`*^9, 
   3.970672164827829*^9}, {3.97135127502317*^9, 3.971351275216111*^9}, {
   3.97135134728969*^9, 3.971351366173634*^9}, {3.971351436783305*^9, 
   3.971351441652164*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"dccd54ea-fdb1-4fdf-9104-3de9cd6dac9f"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[
          {GrayLevel[0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJw12Hk0FX/4B/BLkuVa7r2VaBUpa4tSlnoGyRK+ohSiQr6UkqUIkZIlviJ7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            "]]},
          Annotation[#, "Charting`Private`Tag#1"]& ], 
         TagBox[
          {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
           LineBox[CompressedData["
1:eJwd13k8VN/7APAZ2Ze5Y2ZU2mwlkbKEJJ5TshTJJxXJGkkqiZIiLbYskSxl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            "]], 
           LineBox[{{3.250512058977648, 5.}, {3.2549792253944636`, 
            0.8986551443652604}, {3.258320651977291, -2.350515197260908}, {
            3.261662078560119, -5.674332429783675}, {
            3.2619786053686224`, -6.}}], 
           LineBox[{{4.298981365908003, -6.}, {4.299175786173472, 5.}}]},
          Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0]], 
               Line[CompressedData["
1:eJw12Hk0FX/4B/BLkuVa7r2VaBUpa4tSlnoGyRK+ohSiQr6UkqUIkZIlviJ7
2buWSymUPTPZt+xLliT7lrLcO5bwm985v99fc15nzpk55/N53s888xG1dDC8
yU4ikVTZSKT/vT4a15vf2KBh/Uhd/xl7Oox5bGf2/aVhDHGhse2edNAX/IEX
LNOwiNQG/tUgOuxTvLfmsEDD6PLuQ+NZdCh//pJrcIyGqYvWh16coQOXXPce
7CsNG6dPk584pEKEy/Xzj1/TMGfFyvm73mmQxeZMJ52kYeGc1oycmgw4ZZTJ
GStPPK+vVsC9PwOq6T9tjx6hYT7+brFGcxkwqGkgaylJwzhN9PWUdjJge4hs
fsVOGuait7eg24EBT0QmavxINGxEqyffYlcmXJE3nybXU7E9Tz7HkZ5mweab
mseEzakYeUpPvSUwG9osjl6eNqFi++V2saUkZ0PClZ2en42p2Pbshd/PirJB
Qfd31Q0Dwo4Tkb6T2WAjH22SqU7F6vcvu1novIdatvHHylJUbCD++fHaLR8g
OMGv2RynYHvE4qMlOj4A7VuVfUoYBZMp0OQ7EJQLmHRygG8IBfNKrqtXi80F
e29Puk0QBaOwc7LdTs+Fagn5fqlnFOz+PRqztyIX3O8nnc9zo2DdJLV6xbVc
GKJ6SFVeo2DPh+vfLTvmQa7ekYlRWQpWs9bvUGD1EQwrXllJ1gti52r664bs
8kG8Y2SgploQ2x9jqKXrmQ+sETlTmwpBbLv86p3KkHyI5awweFMqiOm+tesd
zMuHQe3p07vfC2IRed12Dev5cKdFeQclQhDT7uLjcYwugIDv/Y1L5oJYLmvr
rG5HIXj8Pm0fOiyAlVXXNbR5lUDcjZMTyHcBzFCi1QILL4HS9iPWc10CmDsp
UPVzRgmsF4hdNawXwO4Kbtk72lYCTx5z627NEcDKTxiazh4sheeUTukYLwFM
pdl05HdHKbySt59OFBbAWhvT/iwplUGh66tb7//hx3Ykhw5hcRjst3ZM/abF
j9VJGv28konBfwZag2xq/JjaxprragEGlpKsSxeP82NdMX7Pr7djwNt3QXV5
Bz+Wc/cpLYvnC1ic4d6hPsSHsYb/KGp5fIFNm92qulz4MIfy2KJu63LQf3lp
33osGTvh17i6ZloJ7scEtDXDydhKtJyk9O1KSGurdQwNJmNP/aXvWHtUwjpV
pWK/Nxkry6NdWX1dCe/C99toWpOxM+P8ESXfK4Ec+TsrVI6MHQuL9Qm2qoL6
6MCTYhW82POT296mu1WDZvxnfa0ZHmzbBbEo//paSKt52OVsxo39yg+p1Cn8
Cha+EduaM7ZgASn5ZuJb2sDr+qZsXhondr70wsjLJ51Akt2Lqj/jwLyuD+h7
uvZAb1Csf1YnO1Y/6x7aYjcAu3hsGYtqbFgX85u3VOdPuH1CanPfrg30vwun
S3w2j4LVyYGMiopVFKjSh7pdJ0DKTWnjLn0JpQe4JEZOTEPyd6PKh6pMdLd5
PcWj7jeM+2xT0dwxj545qM9U+zQHxZGHNCaMf6FSLb1L2lELwGU2bsWm8gtd
SXjGdiV+AYz3pT0REf2Frt28P2FJX4D5TDFMd3oGXb9w7LhD7gJIYnuUc7xn
0BddOkvXmxYgZmrrUfeMaZSpodOTsnkR7gPbbvLKJGodcYN2x3ERjkz2LB6O
H0MDun56+aowweWPrKSQ7xhaKnJDXlKNCYW4j/n6rTH0xInPr+s0maDKKVXd
eGoMPZ0r5LhmyARDMfdou45RtLxZOOSIHRPum4soveEdRclvw6PQCCYUt5p6
b3cfRm+WHQg2mWDC+rfsvLXrw6i25Jc6u19MUBtknxjRHEYdzIDr/jwTGmYz
DfK2DaPlHVpOnn+Z0M+7KmqQM4TW0rZa6wuyYEPjdWXgxE+UfiNk+4oCC84W
93GvGQ+iBqEcZ3UfsyA7M1WxRnkQ3cTGzkZ5xoIdrx3swvYNoraVDjubA1nQ
hXO+PN/xA03vL/rnZDgLDngYC8avDKDvF424C1JZUO7DJCOa31EXW6bj3ToW
RFkG2ncIfkfvMdslq7+ywE59d6Ntbz9Knq4b2N7GAsHNGkFhd/rR2mMTh970
suBaQAT3cHgfSo/ZkWAzzYK/IfKcfoM9qE3J0MEIXhxaHGpuimT2oKZC1/ge
CuDwxsCsKtu5B118qxVtTMNBh/rUt5uzB1XuNn+6KoJDbGQbu6TsN1Qx2Eh6
RhIHhTjHjYaHXaiW1ISe9Tkc7jHeL1Fo7ehly8QbIQ9xOMJ/96naYBu6/eTC
e11PHOacZPid37WhtHNXKRzeODipMMQ6NNvQkSPyJAtfHO43p+hHebaiYVxb
5ctCcFiYktY+0diMzlqvHJFNwcHlY4ZFlE0zyvFW/7gHHQfWowMuOKkZ3XbP
Sbg8DYclwb2JRSea0MknrEdKWTj8VaAyTyc2ogMJt6w683DgfLqUdM6pDnW3
L7icU4GDv+79/HRyHdq4UagYXIUD1/b5Bq70WjTkcULHtRoceBjTrPq+GtT3
BrfMXD0OAs0Duv9oVKPYhWWx0lYcQmPMLD/8qEL5C11fXG3HgWr5zZXiXoUW
a2akMDtw2MpsTWnPrkRDVY4UUr7hsGNn1dLlHRUoLVLj1tx3Yj1HVPmLcstR
to7H341/4CCSXSYmoleO1po9nPw4iMNu1UL9fp8vKHVPR6XpMA7qTcbaX7pQ
1M3oPzO9CRzO3TBwecqLoiXCLTaukzhoLWonaiBlqD7//vXYKRx0RU4z6xil
qK/Z+YbaGRyMbcSS2zyL0L0eosWNf3B47ugc8PJTIcqTmGGdP4fDZ88KB8PZ
AtQ21bsvZh4H8XCrM23X8tGfxwYltRZxuJKQd+BlzCd0vur6xlYmDkGMTXyG
rR/RiCt743sJz6Nv+lrV8tDx2TeyBjgOEg0L5WEeueiQVdoe0hIOJl3qmRc+
5qBB6LWODMLYzLBb64EP6O+vzc9HlnGY+P0vtv9zNlqcyPXcdQWHfzi5XqTI
vUMPvPqrs2kVhz3yWjIplExU2sJdYPNfHJ5pT6yIPs1Ah482UjwIz1wLqEte
TEOTNezaJwkbPTgUI2qTirb7NhhdWMOhOLjWJrn7DYon3n+ZQ1j0je0JUe0U
9CffQgjPOg4BRVwcycVJ6DD5m9ZVwgOJF1JVrySg3958QdMIv2sMU1NVfo0q
v7m0MEnYY7n1B7InBl1KVRs+sIGDtgT1EcIWiWpTkRemhIWMDEWQkTDUQYQf
9yfcsCHu4B3yH2r0+b5INmFbk1SG10V/dHuN1nIjYY68AyOPRHzQgNYb4SOE
EWHd0yvYfTTkLH1ikfCfmFjruVhL1Mz479IaYU/2iKpzp7ShhPda5QZhuVdW
NVsVHEDoVL3OCuEB4ZxZXgFPePbobPAvwkby30r9VH2hXPd7QA/h/J7LT/w9
nsPSyFukjDAfNi1WaRoK/kYdea8JQ3iWX6VrOBQ6PxpyJOxoc3uyMiIKVGZ7
GxHCKYrSulU5sVB56pAzF+EO8nR2VVMcXIpkdNYS68M5mEmpnk6EBMrbRR/C
cSYnlKx8k0HB71mLPOET6pG3h6lv4FNkhN0AsR9NMsw4q2Q6tGQhmA9hEunT
hlVZOsT6KGbkEvsZO7n16IguA5T+PlZCCB9rd7G07suE739Mg6uJ+rBOO15l
vfQOPA/tcvxM1M/aiwjWiN97mDh9drMc4QaVlfDc5x9g7u5js2ii3qwlTKuO
CedC1ez2CxeJejyyk2fAaTAXphbwuXSiftcEilm56Xng/mjl8iILh6hl4UPy
Cp+g/GrrA1ei3msae57LGxVCdhhD+CCRF1u33hoz6SJIqBsWlSXyxCXex+G7
qRhKjnLnSBF50/Ho9+rIKwHxLQN25FkcGiV/ON3fioKuYvW9W0R+7Tt/vI+f
QUH49a4+GSLffsg9lqUlBnKXxHvGxnA4OHNPPkjpC+ydCIpWHSHep+70rm+q
HGYeSxm9HMDhVOx8w2/jCujrPhhKIfoL12+nqU0VFbDzw4t7AX04MF45H5Qh
5himhIm4OdGPpuZckj3PV8PFcKfoFKKf2Se5Ru5+WwdTvy2bEstxUGHheUd3
1EO3N+PaKwwHsq5bm4ZvPVxMcCkNLiPygLsJ3L3aADd8pEauFOMwq+8eWEb+
CnfUvOFFDg6FXmVl7xVaIMdh9+iDBBySGOtfi+xbICgqKOn3ayJvHWe+V6S0
wFW0xPR6LNFfpNDVbv5WqA1k9EhG4LDciZ4ijbcCqX35X/NAHJRkv+QaRLdD
xRlDER0non46uqLK6trhzvwDBzcHYv88Ztxl/hL3myPYkuyJ/lMnpM51owOa
062nem1woN28245KdUK7dOhhkhnRL+J2LsqVdYHW0iiDVw2HRPKDE3yjPWC0
s2QQIb6Pr/KChD2EesGZy3Ylfgux/6bJaxPavfDApqNhcRMOwRmNVZXZvUC9
xJH+4i8L3M6KGXu69YHbtoYC918sMPRseTDN+x0U7yntlWpiAfuDbf3WwoNQ
vC1UmD+IBabXM9sKjw8ClrDsqevHglwdqCMbDEJ4wH1ZXx8WWO61y//oNwg5
sashP1yJeaC2NJRjcRCmA4S2aFqz4OlOaw1600+YyrJ3HVBmAceX3Ozhp8Pw
LKNhwXyMCVvIBj6Ws2NwpPSzzAEpJlw5aIopcI+DzIlnttziTMhUs97gESfM
tf59YjcT9B+6PcozGYcr8edfxlKYEDWW9JCjahwkDCrGypcWQeLLnGPa6wmo
+K/eTbl6ETQehFtOaU3B8qVQC5b5Ijwd7FJ3evMLXNsiPkk8WYAPr/0MvObn
QO6qJ096/Rw4pFgLjhgTc9a/Due/fPgNFrde7fb3WQJxXUM5dsEZCLzwQFE+
bhU20WkfNVImgGNr5Jj3yjocDcl3sDs4Ct0Nz/74CrAhBZs9anOPDMElD0uF
VxXsyOHED+ZoygDY807vbzLlQLqiersPz/TA3qzqKM6pzYh3Ubj3g5FO8ChU
NxJ4vQVh+N1pEBNrg3tp9vkKh7mRAfPL45hBEww074zkV+BGHl0ytlg71QR6
y/XOYyrcCHvYVJGOaBNI6UoejdLhRqj9UitC819hZG40i3mTG2HJeCZ4RHyF
y6evJX+M40ZWmwecrvU3wpmOC8HHeHiQTIVSbRO3BiCzn7SUG+VBdFf90R0/
aqHIdZPR2DQPYiu2iqc01ILNr2b1hHkepOqbiI5yYS1g32wP8JN4kR56i3BU
WC04v3818UuEFxnXivVcOFsLvVfX774z4EXMwm6xn8uugYyCKg+ZUl5kT9un
7YJB1aBx52KkVDgZofXJ37pH/N+4vCwhOcSSkX98dpkYX60EesF++7xEMkL2
3Vd/Tq8S2Nnn1FTeEo5XE9Y8XAlY1H9/9KrIiDVppKRyoQKUsOrzjjgZUVhM
j832qgA5miJ7oRkfMrQoZEuJK4cdRbsdNMT5kRfSSnHYAgbrVuk7KdL8iJCC
ETvnGAYj/Edr+4/yI0bynWuXvmHwwfqsqAvwI9mHSDHbPmOgKXi7PcWUH0n3
kA6h+mPw4N/Ck6QwfmQ54ujJtV0YdG4zIpWs8SOGCZZfapLK4KVTQNiRbgFE
LvZO71R6Caw0vi0M+C6A8Pu1DLW+LAHLg60/BocFkLHHLta1j0pAvl9YLuyP
AOK1a5UxbFQCUymXRpc4BJGEuIhdbaQSCCaP+5jsEUQCg26mPTMvhqYf3CUi
FwQRRvzxeNL+IjD0+0c2Pl8QiZSgGO/vzIc0kz/aRUWCiFRzrNtcRT4sy4TZ
dJYKIhyeHuJfc/Mhqb0tka9CENknrshihObDr33GVK9mQSRjWCFiSTcfAkqu
4hYTgshFkVaLoZpPUPbH7ss+EQoys6ysn139EaTMfC/RH1GQLcdP89mO5YKJ
Yz6Vw4eC7HV6/HWoKxcC/CearXwpiBYjbcmuJhdG83R1xIIoyNgV6q34jFxI
Im+DlBgK4iu3lhd9Oxe2laUeSsqjIDzcbF9bF3KAJFqz+nqSgvS66b3axZcD
XWPcKeGXqAi5uKpGqzwbqi8GxhVdoSINtBiT2MxsyC/niv5hRkX+eCTVrL7M
hqiELcHSllTkbFwXB8sqGy4Zb35QcZeKZC6rxpdxZkNHFUlnwZ+K8AjRZSL/
eQdtdHzOsJiKGOv+zSDNZkGT5agqdS8Nies29j5mxoCfHOlLkftpyMeSzdZG
GgxYTLN9LyxBQ3xL7nb4HWaA8PT0LlFZGuKn3rjzAAcDrJ3n8cPKNIS6jiWc
zs6Alacb7/Qu0xDFo0K3WzdngESqsEjgCxoiyhFA21OeBoqafS3kcBoiLzE3
4pydBrqTcf6hUTQkQVbTqfdVGjjK7mNGx9OQ80axgT3OaVD6SaIlLYuGkIRU
pRMk0sCwWt6vsoaGuN42vn7iRSrctGWqaDXQkINXH4SGeqaCG0/BQkMTDRFj
L6Ov2qVCvL7SjfZOGqKkp6LBppEKE12IytAwDfGedF6qXaXDihv7ws1xGhK9
mbs/eZIOfDsrGZNTNETbq1T5eTcdjl3TFJqboyH5GadUAvPooMHG3eTCpCFf
dV0rEok56cqbet+lJRpy+AAWXvWCDrc0gpU9/9KQG7M2SSuP6PB/53/I/5//
/Q+IkT+u
                "]]}, "Charting`Private`Tag#1"], 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Line[CompressedData["
1:eJwd13k8VN/7APAZ2Ze5Y2ZU2mwlkbKEJJ5TshTJJxXJGkkqiZIiLbYskSxl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                "]], 
               
               Line[{{3.250512058977648, 5.}, {3.2549792253944636`, 
                0.8986551443652604}, {
                3.258320651977291, -2.350515197260908}, {
                3.261662078560119, -5.674332429783675}, {
                3.2619786053686224`, -6.}}], 
               Line[{{4.298981365908003, -6.}, {4.299175786173472, 5.}}]}, 
              "Charting`Private`Tag#2"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{-4.9999997959183675`, 
              4.9999997959183675`}, {-6., 5.}}, 
             "Frame" -> {{True, True}, {True, True}}, "AxesOrigin" -> {0, 0}, 
             "ImageSize" -> {576, 576/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {
              FontFamily -> "Times New Roman", FontSize -> 16}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]], 
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-4.9999997959183675`, 4.9999997959183675`}, {-6.,
              5.}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {576, 576/GoldenRatio}, 
            "Axes" -> {True, True}, 
            "LabelStyle" -> {FontFamily -> "Times New Roman", FontSize -> 16},
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               GrayLevel[0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            GrayLevel[0]], 
           Line[CompressedData["
1:eJw12Hk0FX/4B/BLkuVa7r2VaBUpa4tSlnoGyRK+ohSiQr6UkqUIkZIlviJ7
2buWSymUPTPZt+xLliT7lrLcO5bwm985v99fc15nzpk55/N53s888xG1dDC8
yU4ikVTZSKT/vT4a15vf2KBh/Uhd/xl7Oox5bGf2/aVhDHGhse2edNAX/IEX
LNOwiNQG/tUgOuxTvLfmsEDD6PLuQ+NZdCh//pJrcIyGqYvWh16coQOXXPce
7CsNG6dPk584pEKEy/Xzj1/TMGfFyvm73mmQxeZMJ52kYeGc1oycmgw4ZZTJ
GStPPK+vVsC9PwOq6T9tjx6hYT7+brFGcxkwqGkgaylJwzhN9PWUdjJge4hs
fsVOGuait7eg24EBT0QmavxINGxEqyffYlcmXJE3nybXU7E9Tz7HkZ5mweab
mseEzakYeUpPvSUwG9osjl6eNqFi++V2saUkZ0PClZ2en42p2Pbshd/PirJB
Qfd31Q0Dwo4Tkb6T2WAjH22SqU7F6vcvu1novIdatvHHylJUbCD++fHaLR8g
OMGv2RynYHvE4qMlOj4A7VuVfUoYBZMp0OQ7EJQLmHRygG8IBfNKrqtXi80F
e29Puk0QBaOwc7LdTs+Fagn5fqlnFOz+PRqztyIX3O8nnc9zo2DdJLV6xbVc
GKJ6SFVeo2DPh+vfLTvmQa7ekYlRWQpWs9bvUGD1EQwrXllJ1gti52r664bs
8kG8Y2SgploQ2x9jqKXrmQ+sETlTmwpBbLv86p3KkHyI5awweFMqiOm+tesd
zMuHQe3p07vfC2IRed12Dev5cKdFeQclQhDT7uLjcYwugIDv/Y1L5oJYLmvr
rG5HIXj8Pm0fOiyAlVXXNbR5lUDcjZMTyHcBzFCi1QILL4HS9iPWc10CmDsp
UPVzRgmsF4hdNawXwO4Kbtk72lYCTx5z627NEcDKTxiazh4sheeUTukYLwFM
pdl05HdHKbySt59OFBbAWhvT/iwplUGh66tb7//hx3Ykhw5hcRjst3ZM/abF
j9VJGv28konBfwZag2xq/JjaxprragEGlpKsSxeP82NdMX7Pr7djwNt3QXV5
Bz+Wc/cpLYvnC1ic4d6hPsSHsYb/KGp5fIFNm92qulz4MIfy2KJu63LQf3lp
33osGTvh17i6ZloJ7scEtDXDydhKtJyk9O1KSGurdQwNJmNP/aXvWHtUwjpV
pWK/Nxkry6NdWX1dCe/C99toWpOxM+P8ESXfK4Ec+TsrVI6MHQuL9Qm2qoL6
6MCTYhW82POT296mu1WDZvxnfa0ZHmzbBbEo//paSKt52OVsxo39yg+p1Cn8
Cha+EduaM7ZgASn5ZuJb2sDr+qZsXhondr70wsjLJ51Akt2Lqj/jwLyuD+h7
uvZAb1Csf1YnO1Y/6x7aYjcAu3hsGYtqbFgX85u3VOdPuH1CanPfrg30vwun
S3w2j4LVyYGMiopVFKjSh7pdJ0DKTWnjLn0JpQe4JEZOTEPyd6PKh6pMdLd5
PcWj7jeM+2xT0dwxj545qM9U+zQHxZGHNCaMf6FSLb1L2lELwGU2bsWm8gtd
SXjGdiV+AYz3pT0REf2Frt28P2FJX4D5TDFMd3oGXb9w7LhD7gJIYnuUc7xn
0BddOkvXmxYgZmrrUfeMaZSpodOTsnkR7gPbbvLKJGodcYN2x3ERjkz2LB6O
H0MDun56+aowweWPrKSQ7xhaKnJDXlKNCYW4j/n6rTH0xInPr+s0maDKKVXd
eGoMPZ0r5LhmyARDMfdou45RtLxZOOSIHRPum4soveEdRclvw6PQCCYUt5p6
b3cfRm+WHQg2mWDC+rfsvLXrw6i25Jc6u19MUBtknxjRHEYdzIDr/jwTGmYz
DfK2DaPlHVpOnn+Z0M+7KmqQM4TW0rZa6wuyYEPjdWXgxE+UfiNk+4oCC84W
93GvGQ+iBqEcZ3UfsyA7M1WxRnkQ3cTGzkZ5xoIdrx3swvYNoraVDjubA1nQ
hXO+PN/xA03vL/rnZDgLDngYC8avDKDvF424C1JZUO7DJCOa31EXW6bj3ToW
RFkG2ncIfkfvMdslq7+ywE59d6Ntbz9Knq4b2N7GAsHNGkFhd/rR2mMTh970
suBaQAT3cHgfSo/ZkWAzzYK/IfKcfoM9qE3J0MEIXhxaHGpuimT2oKZC1/ge
CuDwxsCsKtu5B118qxVtTMNBh/rUt5uzB1XuNn+6KoJDbGQbu6TsN1Qx2Eh6
RhIHhTjHjYaHXaiW1ISe9Tkc7jHeL1Fo7ehly8QbIQ9xOMJ/96naYBu6/eTC
e11PHOacZPid37WhtHNXKRzeODipMMQ6NNvQkSPyJAtfHO43p+hHebaiYVxb
5ctCcFiYktY+0diMzlqvHJFNwcHlY4ZFlE0zyvFW/7gHHQfWowMuOKkZ3XbP
Sbg8DYclwb2JRSea0MknrEdKWTj8VaAyTyc2ogMJt6w683DgfLqUdM6pDnW3
L7icU4GDv+79/HRyHdq4UagYXIUD1/b5Bq70WjTkcULHtRoceBjTrPq+GtT3
BrfMXD0OAs0Duv9oVKPYhWWx0lYcQmPMLD/8qEL5C11fXG3HgWr5zZXiXoUW
a2akMDtw2MpsTWnPrkRDVY4UUr7hsGNn1dLlHRUoLVLj1tx3Yj1HVPmLcstR
to7H341/4CCSXSYmoleO1po9nPw4iMNu1UL9fp8vKHVPR6XpMA7qTcbaX7pQ
1M3oPzO9CRzO3TBwecqLoiXCLTaukzhoLWonaiBlqD7//vXYKRx0RU4z6xil
qK/Z+YbaGRyMbcSS2zyL0L0eosWNf3B47ugc8PJTIcqTmGGdP4fDZ88KB8PZ
AtQ21bsvZh4H8XCrM23X8tGfxwYltRZxuJKQd+BlzCd0vur6xlYmDkGMTXyG
rR/RiCt743sJz6Nv+lrV8tDx2TeyBjgOEg0L5WEeueiQVdoe0hIOJl3qmRc+
5qBB6LWODMLYzLBb64EP6O+vzc9HlnGY+P0vtv9zNlqcyPXcdQWHfzi5XqTI
vUMPvPqrs2kVhz3yWjIplExU2sJdYPNfHJ5pT6yIPs1Ah482UjwIz1wLqEte
TEOTNezaJwkbPTgUI2qTirb7NhhdWMOhOLjWJrn7DYon3n+ZQ1j0je0JUe0U
9CffQgjPOg4BRVwcycVJ6DD5m9ZVwgOJF1JVrySg3958QdMIv2sMU1NVfo0q
v7m0MEnYY7n1B7InBl1KVRs+sIGDtgT1EcIWiWpTkRemhIWMDEWQkTDUQYQf
9yfcsCHu4B3yH2r0+b5INmFbk1SG10V/dHuN1nIjYY68AyOPRHzQgNYb4SOE
EWHd0yvYfTTkLH1ikfCfmFjruVhL1Mz479IaYU/2iKpzp7ShhPda5QZhuVdW
NVsVHEDoVL3OCuEB4ZxZXgFPePbobPAvwkby30r9VH2hXPd7QA/h/J7LT/w9
nsPSyFukjDAfNi1WaRoK/kYdea8JQ3iWX6VrOBQ6PxpyJOxoc3uyMiIKVGZ7
GxHCKYrSulU5sVB56pAzF+EO8nR2VVMcXIpkdNYS68M5mEmpnk6EBMrbRR/C
cSYnlKx8k0HB71mLPOET6pG3h6lv4FNkhN0AsR9NMsw4q2Q6tGQhmA9hEunT
hlVZOsT6KGbkEvsZO7n16IguA5T+PlZCCB9rd7G07suE739Mg6uJ+rBOO15l
vfQOPA/tcvxM1M/aiwjWiN97mDh9drMc4QaVlfDc5x9g7u5js2ii3qwlTKuO
CedC1ez2CxeJejyyk2fAaTAXphbwuXSiftcEilm56Xng/mjl8iILh6hl4UPy
Cp+g/GrrA1ei3msae57LGxVCdhhD+CCRF1u33hoz6SJIqBsWlSXyxCXex+G7
qRhKjnLnSBF50/Ho9+rIKwHxLQN25FkcGiV/ON3fioKuYvW9W0R+7Tt/vI+f
QUH49a4+GSLffsg9lqUlBnKXxHvGxnA4OHNPPkjpC+ydCIpWHSHep+70rm+q
HGYeSxm9HMDhVOx8w2/jCujrPhhKIfoL12+nqU0VFbDzw4t7AX04MF45H5Qh
5himhIm4OdGPpuZckj3PV8PFcKfoFKKf2Se5Ru5+WwdTvy2bEstxUGHheUd3
1EO3N+PaKwwHsq5bm4ZvPVxMcCkNLiPygLsJ3L3aADd8pEauFOMwq+8eWEb+
CnfUvOFFDg6FXmVl7xVaIMdh9+iDBBySGOtfi+xbICgqKOn3ayJvHWe+V6S0
wFW0xPR6LNFfpNDVbv5WqA1k9EhG4LDciZ4ijbcCqX35X/NAHJRkv+QaRLdD
xRlDER0non46uqLK6trhzvwDBzcHYv88Ztxl/hL3myPYkuyJ/lMnpM51owOa
062nem1woN28245KdUK7dOhhkhnRL+J2LsqVdYHW0iiDVw2HRPKDE3yjPWC0
s2QQIb6Pr/KChD2EesGZy3Ylfgux/6bJaxPavfDApqNhcRMOwRmNVZXZvUC9
xJH+4i8L3M6KGXu69YHbtoYC918sMPRseTDN+x0U7yntlWpiAfuDbf3WwoNQ
vC1UmD+IBabXM9sKjw8ClrDsqevHglwdqCMbDEJ4wH1ZXx8WWO61y//oNwg5
sashP1yJeaC2NJRjcRCmA4S2aFqz4OlOaw1600+YyrJ3HVBmAceX3Ozhp8Pw
LKNhwXyMCVvIBj6Ws2NwpPSzzAEpJlw5aIopcI+DzIlnttziTMhUs97gESfM
tf59YjcT9B+6PcozGYcr8edfxlKYEDWW9JCjahwkDCrGypcWQeLLnGPa6wmo
+K/eTbl6ETQehFtOaU3B8qVQC5b5Ijwd7FJ3evMLXNsiPkk8WYAPr/0MvObn
QO6qJ096/Rw4pFgLjhgTc9a/Due/fPgNFrde7fb3WQJxXUM5dsEZCLzwQFE+
bhU20WkfNVImgGNr5Jj3yjocDcl3sDs4Ct0Nz/74CrAhBZs9anOPDMElD0uF
VxXsyOHED+ZoygDY807vbzLlQLqiersPz/TA3qzqKM6pzYh3Ubj3g5FO8ChU
NxJ4vQVh+N1pEBNrg3tp9vkKh7mRAfPL45hBEww074zkV+BGHl0ytlg71QR6
y/XOYyrcCHvYVJGOaBNI6UoejdLhRqj9UitC819hZG40i3mTG2HJeCZ4RHyF
y6evJX+M40ZWmwecrvU3wpmOC8HHeHiQTIVSbRO3BiCzn7SUG+VBdFf90R0/
aqHIdZPR2DQPYiu2iqc01ILNr2b1hHkepOqbiI5yYS1g32wP8JN4kR56i3BU
WC04v3818UuEFxnXivVcOFsLvVfX774z4EXMwm6xn8uugYyCKg+ZUl5kT9un
7YJB1aBx52KkVDgZofXJ37pH/N+4vCwhOcSSkX98dpkYX60EesF++7xEMkL2
3Vd/Tq8S2Nnn1FTeEo5XE9Y8XAlY1H9/9KrIiDVppKRyoQKUsOrzjjgZUVhM
j832qgA5miJ7oRkfMrQoZEuJK4cdRbsdNMT5kRfSSnHYAgbrVuk7KdL8iJCC
ETvnGAYj/Edr+4/yI0bynWuXvmHwwfqsqAvwI9mHSDHbPmOgKXi7PcWUH0n3
kA6h+mPw4N/Ck6QwfmQ54ujJtV0YdG4zIpWs8SOGCZZfapLK4KVTQNiRbgFE
LvZO71R6Caw0vi0M+C6A8Pu1DLW+LAHLg60/BocFkLHHLta1j0pAvl9YLuyP
AOK1a5UxbFQCUymXRpc4BJGEuIhdbaQSCCaP+5jsEUQCg26mPTMvhqYf3CUi
FwQRRvzxeNL+IjD0+0c2Pl8QiZSgGO/vzIc0kz/aRUWCiFRzrNtcRT4sy4TZ
dJYKIhyeHuJfc/Mhqb0tka9CENknrshihObDr33GVK9mQSRjWCFiSTcfAkqu
4hYTgshFkVaLoZpPUPbH7ss+EQoys6ysn139EaTMfC/RH1GQLcdP89mO5YKJ
Yz6Vw4eC7HV6/HWoKxcC/CearXwpiBYjbcmuJhdG83R1xIIoyNgV6q34jFxI
Im+DlBgK4iu3lhd9Oxe2laUeSsqjIDzcbF9bF3KAJFqz+nqSgvS66b3axZcD
XWPcKeGXqAi5uKpGqzwbqi8GxhVdoSINtBiT2MxsyC/niv5hRkX+eCTVrL7M
hqiELcHSllTkbFwXB8sqGy4Zb35QcZeKZC6rxpdxZkNHFUlnwZ+K8AjRZSL/
eQdtdHzOsJiKGOv+zSDNZkGT5agqdS8Nies29j5mxoCfHOlLkftpyMeSzdZG
GgxYTLN9LyxBQ3xL7nb4HWaA8PT0LlFZGuKn3rjzAAcDrJ3n8cPKNIS6jiWc
zs6Alacb7/Qu0xDFo0K3WzdngESqsEjgCxoiyhFA21OeBoqafS3kcBoiLzE3
4pydBrqTcf6hUTQkQVbTqfdVGjjK7mNGx9OQ80axgT3OaVD6SaIlLYuGkIRU
pRMk0sCwWt6vsoaGuN42vn7iRSrctGWqaDXQkINXH4SGeqaCG0/BQkMTDRFj
L6Ov2qVCvL7SjfZOGqKkp6LBppEKE12IytAwDfGedF6qXaXDihv7ws1xGhK9
mbs/eZIOfDsrGZNTNETbq1T5eTcdjl3TFJqboyH5GadUAvPooMHG3eTCpCFf
dV0rEok56cqbet+lJRpy+AAWXvWCDrc0gpU9/9KQG7M2SSuP6PB/53/I/5//
/Q+IkT+u
            "]]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Line[CompressedData["
1:eJwd13k8VN/7APAZ2Ze5Y2ZU2mwlkbKEJJ5TshTJJxXJGkkqiZIiLbYskSxl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            "]], 
           
           Line[{{3.250512058977648, 5.}, {3.2549792253944636`, 
            0.8986551443652604}, {3.258320651977291, -2.350515197260908}, {
            3.261662078560119, -5.674332429783675}, {
            3.2619786053686224`, -6.}}], 
           Line[{{4.298981365908003, -6.}, {4.299175786173472, 5.}}]}, 
          "Charting`Private`Tag#2"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{-4.9999997959183675`, 4.9999997959183675`}, {-6., 
          5.}}, "Frame" -> {{True, True}, {True, True}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {576, 576/GoldenRatio}, 
         "Axes" -> {True, True}, 
         "LabelStyle" -> {FontFamily -> "Times New Roman", FontSize -> 16}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]], 
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            GrayLevel[0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], InsetBox[
     TemplateBox[{
      "\"\\!\\(\\*FractionBox[\\(g\\), SuperscriptBox[\\(\[Mu]\\), \
\\(2\\)]]\\)\\!\\(\\*OverscriptBox[\\(\[Phi]\\), \\(^\\)]\\)(t)\"", 
       "\"\\!\\(\\*FractionBox[\\(g\\), SuperscriptBox[\\(\[Mu]\\), \\(2\\)]]\
\\)\[Phi](t)\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], FontFamily -> "Times New Roman", 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], Background -> GrayLevel[1], StripOnInput -> False], 
        TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"FontFamily", "\[Rule]", "\"Times New Roman\""}], 
                   ",", 
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", 
             RowBox[{"(", 
               RowBox[{
                 FrameBox[
                 "#1", Background -> GrayLevel[1], StripOnInput -> False], 
                 "&"}], ")"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.11, 0.17}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   BaseStyle->{FontFamily -> "Times New Roman", 16},
   DefaultBaseStyle->{"PlotGraphics", "Graphics"},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {
      FormBox[
       TagBox[
       "\"\[Mu](t-\\!\\(\\*SubscriptBox[\\(t\\), \\(0\\)]\\))\"", HoldForm], 
       TraditionalForm], None}},
   FrameStyle->Directive[
     GrayLevel[0], 
     Thickness[Large]],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotInteractivity:>True,
   PlotLabel->FormBox[
     StyleBox["\"The runaway oscillations\"", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{-4.9999997959183675`, 4.9999997959183675`}, {-6., 5.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]], 
            Line[CompressedData["
1:eJw12Hk0FX/4B/BLkuVa7r2VaBUpa4tSlnoGyRK+ohSiQr6UkqUIkZIlviJ7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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Line[CompressedData["
1:eJwd13k8VN/7APAZ2Ze5Y2ZU2mwlkbKEJJ5TshTJJxXJGkkqiZIiLbYskSxl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             "]], 
            
            Line[{{3.250512058977648, 5.}, {3.2549792253944636`, 
             0.8986551443652604}, {3.258320651977291, -2.350515197260908}, {
             3.261662078560119, -5.674332429783675}, {
             3.2619786053686224`, -6.}}], 
            Line[{{4.298981365908003, -6.}, {4.299175786173472, 5.}}]}, 
           "Charting`Private`Tag#2"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-4.9999997959183675`, 4.9999997959183675`}, {-6., 
           5.}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {576, 576/GoldenRatio}, 
          "Axes" -> {True, True}, 
          "LabelStyle" -> {FontFamily -> "Times New Roman", FontSize -> 16}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0]], 
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]}, {
     DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DisplayFunction -> Identity, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, PlotRangeClipping -> True, ImagePadding -> 
      All, PlotInteractivity :> $PlotInteractivity, DisplayFunction -> 
      Identity, PlotInteractivity :> $PlotInteractivity, 
      DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, 
      BaseStyle -> {FontFamily -> "Times New Roman", 16}, DisplayFunction :> 
      Identity, Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {
         HoldForm["\[Mu](t-\!\(\*SubscriptBox[\(t\), \(0\)]\))"], None}}, 
      FrameStyle -> Directive[
        GrayLevel[0], 
        Thickness[Large]], 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> Large, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> Style["The runaway oscillations", 
        GrayLevel[0]], 
      PlotRange -> {{-4.9999997959183675`, 4.9999997959183675`}, {-6., 5.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[FontFamily -> "Times New Roman", 
         Opacity[1.], 
         AbsoluteThickness[2], 
         GrayLevel[0]], 
        Directive[FontFamily -> "Times New Roman", 
         Opacity[1.], 
         AbsoluteThickness[2], 
         RGBColor[1, 0, 0]]}, {
       "\!\(\*FractionBox[\(g\), SuperscriptBox[\(\[Mu]\), \
\(2\)]]\)\!\(\*OverscriptBox[\(\[Phi]\), \(^\)]\)(t)", 
        "\!\(\*FractionBox[\(g\), SuperscriptBox[\(\[Mu]\), \
\(2\)]]\)\[Phi](t)"}, LegendMarkers -> None, LabelStyle -> {}, 
       LegendFunction -> (Framed[#, Background -> White]& ), LegendLayout -> 
       "Column"]], {0.11, 0.17}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.970426381854357*^9, {3.970563770829342*^9, 3.970563796075856*^9}, {
   3.970563831807235*^9, 3.970563891151444*^9}, {3.970564362556388*^9, 
   3.970564369298835*^9}, {3.9705644295754747`*^9, 3.970564433255324*^9}, {
   3.9705644693978357`*^9, 3.970564483576427*^9}, {3.970564657116817*^9, 
   3.970564712523163*^9}, {3.970672158749298*^9, 3.9706721693976803`*^9}, 
   3.9712858476268167`*^9, 3.971351275735445*^9, {3.971351359041094*^9, 
   3.971351382650639*^9}, 3.971351442066222*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"9875389b-61de-490c-ad59-ac3f1f200e61"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{797, 747},
WindowMargins->{{4, Automatic}, {46, Automatic}},
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c70de7e-957f-4c8c-9204-b8c6336926de"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 182, 3, 96, "Title",ExpressionUUID->"19d9fd9c-f6ac-4ebc-8f9c-490a5dd47b66"],
Cell[761, 27, 2593, 59, 206, "Text",ExpressionUUID->"9088e785-9199-4402-87d7-1d3fa05ae9f4"],
Cell[3357, 88, 1713, 33, 110, "Code",ExpressionUUID->"d8d9ff26-933b-47b1-b4db-c2cec8846a17",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[5095, 125, 254, 6, 61, "Section",ExpressionUUID->"ae5e5336-9ed0-441f-9c8d-ec6641a04f79"],
Cell[5352, 133, 1506, 30, 74, "Text",ExpressionUUID->"66b0faf0-2f87-4818-bf33-88c8a345dd7a"],
Cell[6861, 165, 717, 16, 33, "Text",ExpressionUUID->"ae14266f-8bff-4b15-9f09-9a732716f825"],
Cell[7581, 183, 355, 10, 53, "Input",ExpressionUUID->"85eaaae8-6c16-47b9-955e-b85bc88f6614"],
Cell[7939, 195, 595, 14, 33, "Text",ExpressionUUID->"93fc1dac-9c5d-4236-a8ca-76168516fbb5"],
Cell[8537, 211, 3339, 94, 285, "Code",ExpressionUUID->"83ce996f-bbb4-437b-8a02-506f4a494ca0",
 InitializationCell->False],
Cell[11879, 307, 552, 14, 33, "Text",ExpressionUUID->"e3b3f0a0-7a60-4515-80ad-28f92c2b69cb"],
Cell[12434, 323, 2593, 79, 176, "Code",ExpressionUUID->"97b82d74-44f5-42f2-9bab-e0c0a6bae587",
 InitializationCell->False],
Cell[15030, 404, 582, 15, 33, "Text",ExpressionUUID->"896c5b61-fb8c-4022-bbf1-520c6e3ab4d2"],
Cell[15615, 421, 9124, 241, 974, "Code",ExpressionUUID->"41c0c26c-13a2-4752-bc46-53221145c8f1",
 InitializationCell->False],
Cell[24742, 664, 291, 4, 33, "Text",ExpressionUUID->"1c1a29d5-97c9-40af-a25a-f06e079a2eef"],
Cell[CellGroupData[{
Cell[25058, 672, 1406, 38, 72, "Code",ExpressionUUID->"f369d031-da31-43d0-9760-46f8f490c12d",
 InitializationCell->False],
Cell[26467, 712, 2670, 77, 208, "Output",ExpressionUUID->"4ec9209a-ebd7-4e01-b4f9-33ff4eb8cf8d"]
}, Open  ]],
Cell[29152, 792, 2628, 53, 186, "Text",ExpressionUUID->"6aaf8b74-5eaa-47c5-beb4-c7d93e79a7f5"],
Cell[31783, 847, 552, 14, 33, "Text",ExpressionUUID->"12057ce1-72f9-4871-9539-0ae2d9e49ecf"],
Cell[32338, 863, 6129, 157, 406, "Code",ExpressionUUID->"dbc4a311-aefd-4a7f-9f64-359267aaaa21",
 InitializationCell->False],
Cell[38470, 1022, 2843, 53, 143, "Text",ExpressionUUID->"10af319b-7f5d-4563-bb0d-b1fa7671df2e"],
Cell[CellGroupData[{
Cell[41338, 1079, 1673, 42, 72, "Code",ExpressionUUID->"8ec78b88-249e-4e1d-bb7d-3cfc92d08e5b",
 InitializationCell->False],
Cell[43014, 1123, 2484, 62, 174, "Output",ExpressionUUID->"80e941bc-2739-4859-adf5-36d6c6d71faa"]
}, Open  ]],
Cell[45513, 1188, 1493, 28, 55, "Text",ExpressionUUID->"db18c624-18c3-48a6-b77f-e563439d671b"]
}, Closed]],
Cell[CellGroupData[{
Cell[47043, 1221, 292, 4, 47, "Section",ExpressionUUID->"5b8e2ffb-2503-4dcc-8c7c-f020152e6574"],
Cell[47338, 1227, 1638, 36, 74, "Text",ExpressionUUID->"71537098-e07a-4bc4-b700-45a5d9a74946"],
Cell[48979, 1265, 660, 11, 55, "Text",ExpressionUUID->"ccc06c39-60d4-4309-bf08-fa129d061495"],
Cell[CellGroupData[{
Cell[49664, 1280, 3626, 92, 190, "Code",ExpressionUUID->"08ae61c0-f9ac-4e25-bb5c-842c0ba6e642",
 InitializationCell->False],
Cell[53293, 1374, 677, 9, 33, "Output",ExpressionUUID->"bac9354d-7ff2-4052-94c7-6ed350a000c4"]
}, Open  ]],
Cell[53985, 1386, 335, 7, 33, "Text",ExpressionUUID->"41151a48-e25d-4418-a47a-12669ad9b081"],
Cell[CellGroupData[{
Cell[54345, 1397, 23068, 492, 1367, "Code",ExpressionUUID->"3e76e722-8b84-4b2b-81be-b2a82037f356",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[77438, 1893, 345, 8, 23, "Print",ExpressionUUID->"38b93856-0b45-4edf-951a-8a70033eb46c"],
Cell[77786, 1903, 343, 8, 23, "Print",ExpressionUUID->"f694a6c9-9517-4716-8deb-e8c264f553a6"],
Cell[78132, 1913, 343, 8, 23, "Print",ExpressionUUID->"35858279-99c0-4797-8bc1-63bdf9f00efc"],
Cell[78478, 1923, 343, 8, 23, "Print",ExpressionUUID->"372d4e09-9c41-42cc-baef-d6333d7c68da"],
Cell[78824, 1933, 345, 8, 23, "Print",ExpressionUUID->"f98035e2-c04b-4f6f-aa84-871eb1b09411"],
Cell[79172, 1943, 343, 8, 23, "Print",ExpressionUUID->"beeb0c8e-06b2-421f-a7c4-259d1d211e7d"],
Cell[79518, 1953, 343, 8, 23, "Print",ExpressionUUID->"7846b593-b91d-429d-b981-e0bb2f63a462"],
Cell[79864, 1963, 343, 8, 23, "Print",ExpressionUUID->"8ef7bcd6-a175-4dd7-b885-5c50be2a98fb"],
Cell[80210, 1973, 343, 8, 23, "Print",ExpressionUUID->"6fb12428-0707-4a39-a964-f553c6281897"],
Cell[80556, 1983, 345, 8, 23, "Print",ExpressionUUID->"d5bd1a1d-6730-43aa-885f-6aa355f013d7"],
Cell[80904, 1993, 145, 3, 23, "EchoTiming",ExpressionUUID->"c82b0688-d657-4c83-b866-960868cce8b0"]
}, Open  ]]
}, Open  ]],
Cell[81076, 2000, 319, 6, 33, "Text",ExpressionUUID->"290c82ef-680e-4d19-8284-ad8ddd14844f"],
Cell[81398, 2008, 22441, 616, 2051, "Input",ExpressionUUID->"e0234164-9687-4385-bc28-ab0bae82ae4b"]
}, Closed]],
Cell[CellGroupData[{
Cell[103876, 2629, 184, 3, 47, "Section",ExpressionUUID->"09844f3a-2544-4f3f-969a-d4c4c2cc170f"],
Cell[104063, 2634, 1934, 51, 119, "Text",ExpressionUUID->"13ff3c8a-74d2-4291-9c61-168462d5498c"],
Cell[106000, 2687, 914, 30, 33, "Text",ExpressionUUID->"c0d49b70-5db7-4bc4-a8e3-f398e0159721"],
Cell[CellGroupData[{
Cell[106939, 2721, 2583, 67, 109, "Code",ExpressionUUID->"89131bcd-94f2-4345-8979-a494c960270f",
 InitializationCell->False],
Cell[109525, 2790, 1345, 22, 46, "Output",ExpressionUUID->"5525c38e-d7be-4147-b1d8-0cffbefa10f3"],
Cell[110873, 2814, 1079, 15, 46, "Output",ExpressionUUID->"61b5c22c-840b-4275-8a7e-7ebeec540413"]
}, Open  ]],
Cell[111967, 2832, 361, 7, 33, "Text",ExpressionUUID->"e1647a6b-5749-42e6-8d36-73d766d371d1"],
Cell[CellGroupData[{
Cell[112353, 2843, 1147, 27, 90, "Code",ExpressionUUID->"8783c862-b02e-4b99-8ad8-96c1515707df",
 InitializationCell->False],
Cell[113503, 2872, 730, 10, 33, "Output",ExpressionUUID->"a94b8767-c42f-49ca-b710-7c4de85759c6"],
Cell[114236, 2884, 736, 10, 33, "Output",ExpressionUUID->"582f2526-aade-47d0-afec-64e4dc5d6cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115009, 2899, 1263, 34, 142, "Code",ExpressionUUID->"cef6b0ae-0356-465f-a46b-6d152f6c7a02",
 InitializationCell->False],
Cell[116275, 2935, 586, 8, 33, "Output",ExpressionUUID->"55c6f16f-5d5d-4026-83cd-2bcaa6923c9c"],
Cell[116864, 2945, 599, 8, 33, "Output",ExpressionUUID->"de9bd1af-c567-4bd7-89fe-be0dc99e3fe6"],
Cell[117466, 2955, 587, 8, 33, "Output",ExpressionUUID->"f1bc61c9-b9f6-478b-bd10-de7774a824a7"],
Cell[118056, 2965, 600, 8, 33, "Output",ExpressionUUID->"9a7d8dd3-e782-42df-a266-ea4347893928"]
}, Open  ]],
Cell[118671, 2976, 240, 4, 33, "Text",ExpressionUUID->"283ffbf9-21e2-4572-a883-1bb7dd9a32cb"],
Cell[CellGroupData[{
Cell[118936, 2984, 11682, 262, 948, "Input",ExpressionUUID->"e0d5048a-3627-4f37-82ab-cf2426278fd5"],
Cell[130621, 3248, 44889, 922, 383, "Output",ExpressionUUID->"ca421b3b-cfbb-4f8a-88fa-c6f77f59553c"],
Cell[175513, 4172, 45880, 939, 400, "Output",ExpressionUUID->"d034e653-78d0-4717-b857-21f0c7f7a0ff"],
Cell[221396, 5113, 44697, 917, 395, "Output",ExpressionUUID->"8776ccfb-dd64-4a92-a9c3-6e5d32553baa"]
}, Open  ]],
Cell[266108, 6033, 1577, 26, 74, "Text",ExpressionUUID->"892e24a3-a777-497f-9a26-7887a1560b4a"],
Cell[CellGroupData[{
Cell[267710, 6063, 1980, 44, 242, "Input",ExpressionUUID->"96ead4d1-dd35-423a-a299-799116daeaee"],
Cell[269693, 6109, 79630, 1364, 417, "Output",ExpressionUUID->"6133bf19-af95-42b5-84ad-e60670b72b56"]
}, Open  ]],
Cell[349338, 7476, 1207, 20, 52, "Text",ExpressionUUID->"56ed65eb-e59a-49a5-b4bd-abba3b47d118"],
Cell[CellGroupData[{
Cell[350570, 7500, 5364, 143, 429, "Input",ExpressionUUID->"dccd54ea-fdb1-4fdf-9104-3de9cd6dac9f"],
Cell[355937, 7645, 81150, 1465, 426, "Output",ExpressionUUID->"9875389b-61de-490c-ad59-ac3f1f200e61"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


